Four loop renormalization of QCD in the Curci-Ferrari gauge

We renormalize Quantum Chromodynamics (QCD) when gauge fixed in the nonlinear Curci-Ferrari gauge to four loops in the modified minimal subtraction (MSbar) scheme. We reproduce the four loop QCD MSbar beta-function from the Slavnov-Taylor identity for this gauge which relates the coupling constant renormalization to the gluon, Faddeev-Popov ghost and gauge parameter anomalous dimensions. This is carried out for a nonzero gauge parameter, without having to evaluate a vertex function. The anomalous dimension of the BRST invariant dimension two gluon and ghost mass term is deduced from a similar Slavnov-Taylor identity for this gauge. Consequently we construct the renormalization group functions in the minimal momentum subtraction scheme to four loops. As a corollary we deduce the five loop beta-function and quark mass anomalous dimensions in the same scheme. We also outline the pros and cons of employing the Curci-Ferrari gauge to access the six loop QCD beta-function in the MSbar scheme.

==> anc/qcdcf4.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

            Electronic version of renormalization group functions and 
                 conversion functions in the Curci-Ferrari gauge

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca, Tf, d4AA, d4FA and d4AA are the colour Casimirs.
Nf is the number of massless quarks.
Nc is the dimension of the fundamental representation of the colour group.
Nca is the dimension of the adjoint representation of the colour group.

a is the MSbar coupling constant.
al is the MSbar gauge parameter.

amm is the mMOM coupling constant.
almm is the mMOM gauge parameter.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                Four loop MSbar scheme gluon, ghost and 
                      quark anomalous dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma_A_msbar =

       + a * (
          + 4/3*Tf*Nf
          - 13/6*Ca
          + 1/2*Ca*al
          )

       + a^2 * (
          + 4*Cf*Tf*Nf
          + 5*Ca*Tf*Nf
          - 59/8*Ca^2
          + 11/8*Ca^2*al
          + 1/8*Ca^2*al^2
          )

       + a^3 * (
          - 44/9*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          - 76/9*Ca*Tf^2*Nf^2
          + 5/18*Ca*Cf*Tf*Nf
          + 911/18*Ca^2*Tf*Nf
          - 2*Ca^2*Tf*Nf*al
          - 9965/288*Ca^3
          + 167/32*Ca^3*al
          + 101/128*Ca^3*al^2
          + 3/64*Ca^3*al^3
          + 24*z3*Ca*Cf*Tf*Nf
          - 18*z3*Ca^2*Tf*Nf
          + 9/16*z3*Ca^3
          + 3/4*z3*Ca^3*al
          )

       + a^4 * (
          + 659/144*Nca^-1*d4AA
          - 3/4*Nca^-1*d4AA*al
          - 3/16*Nca^-1*d4AA*al^2
          - 512/9*Nf*Nca^-1*d4FA
          + 704/9*Nf^2*Nca^-1*d4FF
          - 1232/243*Cf*Tf^3*Nf^3
          - 1352/27*Cf^2*Tf^2*Nf^2
          - 46*Cf^3*Tf*Nf
          - 1420/243*Ca*Tf^3*Nf^3
          - 15082/243*Ca*Cf*Tf^2*Nf^2
          + 10847/54*Ca*Cf^2*Tf*Nf
          - 6674/81*Ca^2*Tf^2*Nf^2
          - 1229/486*Ca^2*Tf^2*Nf^2*al
          - 146831/972*Ca^2*Cf*Tf*Nf
          - 863/24*Ca^2*Cf*Tf*Nf*al
          + 318907/864*Ca^3*Tf*Nf
          - 1556/243*Ca^3*Tf*Nf*al
          - 115/144*Ca^3*Tf*Nf*al^2
          - 10655437/62208*Ca^4
          + 2184485/62208*Ca^4*al
          + 8765/2304*Ca^4*al^2
          + 355/768*Ca^4*al^3
          + 19/768*Ca^4*al^4
          - 10185/64*z5*Nca^-1*d4AA
          - 475/32*z5*Nca^-1*d4AA*al
          + 185/32*z5*Nca^-1*d4AA*al^2
          + 5/8*z5*Nca^-1*d4AA*al^3
          + 120*z5*Nf*Nca^-1*d4FA
          - 240*z5*Ca*Cf^2*Tf*Nf
          + 120*z5*Ca^2*Cf*Tf*Nf
          + 110*z5*Ca^3*Tf*Nf
          - 47665/512*z5*Ca^4
          - 10235/768*z5*Ca^4*al
          + 5/6*z5*Ca^4*al^2
          + 5/96*z5*Ca^4*al^3
          + 48*z4*Ca*Cf*Tf^2*Nf^2
          - 36*z4*Ca^2*Tf^2*Nf^2
          - 132*z4*Ca^2*Cf*Tf*Nf
          + 6*z4*Ca^2*Cf*Tf*Nf*al
          + 801/8*z4*Ca^3*Tf*Nf
          - 7/2*z4*Ca^3*Tf*Nf*al
          - 99/32*z4*Ca^4
          - 203/64*z4*Ca^4*al
          + 3/32*z4*Ca^4*al^2
          - 989/12*z3*Nca^-1*d4AA
          + 449/16*z3*Nca^-1*d4AA*al
          + 1/32*z3*Nca^-1*d4AA*al^2
          + 1/8*z3*Nca^-1*d4AA*al^3
          + 1/32*z3*Nca^-1*d4AA*al^4
          + 1376/3*z3*Nf*Nca^-1*d4FA
          - 512/3*z3*Nf^2*Nca^-1*d4FF
          + 704/9*z3*Cf^2*Tf^2*Nf^2
          + 64/9*z3*Ca*Tf^3*Nf^3
          - 1168/9*z3*Ca*Cf*Tf^2*Nf^2
          + 980/9*z3*Ca*Cf^2*Tf*Nf
          + 316/9*z3*Ca^2*Tf^2*Nf^2
          + 8/3*z3*Ca^2*Tf^2*Nf^2*al
          + 2240/9*z3*Ca^2*Cf*Tf*Nf
          + 28*z3*Ca^2*Cf*Tf*Nf*al
          - 3563/12*z3*Ca^3*Tf*Nf
          - 24*z3*Ca^3*Tf*Nf*al
          - 5/24*z3*Ca^3*Tf*Nf*al^2
          + 50669/768*z3*Ca^4
          + 1155/64*z3*Ca^4*al
          + 169/768*z3*Ca^4*al^2
          - 5/96*z3*Ca^4*al^3
          - 1/768*z3*Ca^4*al^4
          );

gamma_alpha_msbar =

       + a * (
          - 4/3*Tf*Nf
          + 13/6*Ca
          - 1/4*Ca*al
          )

       + a^2 * (
          - 4*Cf*Tf*Nf
          - 5*Ca*Tf*Nf
          + 59/8*Ca^2
          - 17/16*Ca^2*al
          - 1/16*Ca^2*al^2
          )

       + a^3 * (
          + 44/9*Cf*Tf^2*Nf^2
          + 2*Cf^2*Tf*Nf
          + 76/9*Ca*Tf^2*Nf^2
          - 5/18*Ca*Cf*Tf*Nf
          - 911/18*Ca^2*Tf*Nf
          + 17/16*Ca^2*Tf*Nf*al
          + 9965/288*Ca^3
          - 467/128*Ca^3*al
          - 31/64*Ca^3*al^2
          - 3/128*Ca^3*al^3
          - 24*z3*Ca*Cf*Tf*Nf
          + 18*z3*Ca^2*Tf*Nf
          - 9/16*z3*Ca^3
          - 3/4*z3*Ca^3*al
          )

       + a^4 * (
          - 659/144*Nca^-1*d4AA
          + 3/4*Nca^-1*d4AA*al
          + 3/16*Nca^-1*d4AA*al^2
          + 512/9*Nf*Nca^-1*d4FA
          - 704/9*Nf^2*Nca^-1*d4FF
          + 1232/243*Cf*Tf^3*Nf^3
          + 1352/27*Cf^2*Tf^2*Nf^2
          + 46*Cf^3*Tf*Nf
          + 1420/243*Ca*Tf^3*Nf^3
          + 15082/243*Ca*Cf*Tf^2*Nf^2
          - 10847/54*Ca*Cf^2*Tf*Nf
          + 6674/81*Ca^2*Tf^2*Nf^2
          + 727/486*Ca^2*Tf^2*Nf^2*al
          + 146831/972*Ca^2*Cf*Tf*Nf
          + 541/24*Ca^2*Cf*Tf*Nf*al
          - 318907/864*Ca^3*Tf*Nf
          + 41537/7776*Ca^3*Tf*Nf*al
          + 79/288*Ca^3*Tf*Nf*al^2
          + 10655437/62208*Ca^4
          - 24199/972*Ca^4*al
          - 2741/1152*Ca^4*al^2
          - 439/1536*Ca^4*al^3
          - 19/1536*Ca^4*al^4
          + 10185/64*z5*Nca^-1*d4AA
          + 235/32*z5*Nca^-1*d4AA*al
          - 25/4*z5*Nca^-1*d4AA*al^2
          - 120*z5*Nf*Nca^-1*d4FA
          + 240*z5*Ca*Cf^2*Tf*Nf
          - 120*z5*Ca^2*Cf*Tf*Nf
          - 110*z5*Ca^3*Tf*Nf
          + 47665/512*z5*Ca^4
          + 2015/192*z5*Ca^4*al
          - 55/48*z5*Ca^4*al^2
          - 48*z4*Ca*Cf*Tf^2*Nf^2
          + 36*z4*Ca^2*Tf^2*Nf^2
          + 132*z4*Ca^2*Cf*Tf*Nf
          - 3*z4*Ca^2*Cf*Tf*Nf*al
          - 801/8*z4*Ca^3*Tf*Nf
          + 5/4*z4*Ca^3*Tf*Nf*al
          + 99/32*z4*Ca^4
          + 415/128*z4*Ca^4*al
          + 989/12*z3*Nca^-1*d4AA
          - 169/8*z3*Nca^-1*d4AA*al
          + z3*Nca^-1*d4AA*al^2
          - 15/64*z3*Nca^-1*d4AA*al^3
          - 1/64*z3*Nca^-1*d4AA*al^4
          - 1376/3*z3*Nf*Nca^-1*d4FA
          + 512/3*z3*Nf^2*Nca^-1*d4FF
          - 704/9*z3*Cf^2*Tf^2*Nf^2
          - 64/9*z3*Ca*Tf^3*Nf^3
          + 1168/9*z3*Ca*Cf*Tf^2*Nf^2
          - 980/9*z3*Ca*Cf^2*Tf*Nf
          - 316/9*z3*Ca^2*Tf^2*Nf^2
          - 4/3*z3*Ca^2*Tf^2*Nf^2*al
          - 2240/9*z3*Ca^2*Cf*Tf*Nf
          - 20*z3*Ca^2*Cf*Tf*Nf*al
          + 3563/12*z3*Ca^3*Tf*Nf
          + 139/8*z3*Ca^3*Tf*Nf*al
          - 50669/768*z3*Ca^4
          - 5891/384*z3*Ca^4*al
          + 23/96*z3*Ca^4*al^2
          + 5/512*z3*Ca^4*al^3
          + 1/1536*z3*Ca^4*al^4
          );

gamma_c_msbar =

       + a * (
          - 3/4*Ca
          + 1/4*Ca*al
          )

       + a^2 * (
          + 5/6*Ca*Tf*Nf
          - 95/48*Ca^2
          - 1/16*Ca^2*al
          + 1/16*Ca^2*al^2
          )

       + a^3 * (
          + 35/27*Ca*Tf^2*Nf^2
          + 45/4*Ca*Cf*Tf*Nf
          + 97/108*Ca^2*Tf*Nf
          - 7/8*Ca^2*Tf*Nf*al
          - 15817/1728*Ca^3
          + 17/32*Ca^3*al
          + 55/256*Ca^3*al^2
          + 3/128*Ca^3*al^3
          - 12*z3*Ca*Cf*Tf*Nf
          + 9*z3*Ca^2*Tf*Nf
          - 9/32*z3*Ca^3
          - 3/8*z3*Ca^3*al
          )

       + a^4 * (
          + 69/32*Nca^-1*d4AA
          + 3/8*Nca^-1*d4AA*al
          + 3/32*Nca^-1*d4AA*al^2
          + 166/81*Ca*Tf^3*Nf^3
          - 115/27*Ca*Cf*Tf^2*Nf^2
          - 271/12*Ca*Cf^2*Tf*Nf
          - 628/81*Ca^2*Tf^2*Nf^2
          - 779/972*Ca^2*Tf^2*Nf^2*al
          + 13171/216*Ca^2*Cf*Tf*Nf
          - 425/48*Ca^2*Cf*Tf*Nf*al
          + 295855/5184*Ca^3*Tf*Nf
          + 4193/3888*Ca^3*Tf*Nf*al
          - 187/288*Ca^3*Tf*Nf*al^2
          - 319561/4608*Ca^4
          + 358511/124416*Ca^4*al
          + 4367/4608*Ca^4*al^2
          + 187/1536*Ca^4*al^3
          + 19/1536*Ca^4*al^4
          + 10185/128*z5*Nca^-1*d4AA
          - 485/64*z5*Nca^-1*d4AA*al
          - 245/64*z5*Nca^-1*d4AA*al^2
          + 15/16*z5*Nca^-1*d4AA*al^3
          - 60*z5*Nf*Nca^-1*d4FA
          + 120*z5*Ca*Cf^2*Tf*Nf
          - 60*z5*Ca^2*Cf*Tf*Nf
          - 55*z5*Ca^3*Tf*Nf
          + 47665/1024*z5*Ca^4
          + 1535/1536*z5*Ca^4*al
          - 25/24*z5*Ca^4*al^2
          + 5/64*z5*Ca^4*al^3
          - 24*z4*Ca*Cf*Tf^2*Nf^2
          + 18*z4*Ca^2*Tf^2*Nf^2
          + 66*z4*Ca^2*Cf*Tf*Nf
          + 3*z4*Ca^2*Cf*Tf*Nf*al
          - 801/16*z4*Ca^3*Tf*Nf
          - 11/4*z4*Ca^3*Tf*Nf*al
          + 99/64*z4*Ca^4
          + 221/128*z4*Ca^4*al
          + 9/64*z4*Ca^4*al^2
          - 609/8*z3*Nca^-1*d4AA
          - 5/32*z3*Nca^-1*d4AA*al
          + 131/64*z3*Nca^-1*d4AA*al^2
          - 9/32*z3*Nca^-1*d4AA*al^3
          + 1/64*z3*Nca^-1*d4AA*al^4
          + 48*z3*Nf*Nca^-1*d4FA
          - 32/9*z3*Ca*Tf^3*Nf^3
          + 40*z3*Ca*Cf*Tf^2*Nf^2
          - 74*z3*Ca*Cf^2*Tf*Nf
          - 30*z3*Ca^2*Tf^2*Nf^2
          + 4/3*z3*Ca^2*Tf^2*Nf^2*al
          - 88*z3*Ca^2*Cf*Tf*Nf
          + 2*z3*Ca^2*Cf*Tf*Nf*al
          + 3019/24*z3*Ca^3*Tf*Nf
          - 5/4*z3*Ca^3*Tf*Nf*al
          - 5/16*z3*Ca^3*Tf*Nf*al^2
          - 140743/4608*z3*Ca^4
          - 1387/384*z3*Ca^4*al
          + 1243/1536*z3*Ca^4*al^2
          - 15/256*z3*Ca^4*al^3
          - 1/1536*z3*Ca^4*al^4
          );

gamma_psi_msbar =

       + a * (
          + Cf*al
          )

       + a^2 * (
          - 2*Cf*Tf*Nf
          - 3/2*Cf^2
          + 25/4*Ca*Cf
          + 2*Ca*Cf*al
          )

       + a^3 * (
          + 20/9*Cf*Tf^2*Nf^2
          + 3*Cf^2*Tf*Nf
          + 3/2*Cf^3
          - 287/9*Ca*Cf*Tf*Nf
          - 17/4*Ca*Cf*Tf*Nf*al
          - 143/4*Ca*Cf^2
          + 9155/144*Ca^2*Cf
          + 263/32*Ca^2*Cf*al
          + 15/16*Ca^2*Cf*al^2
          + 3/32*Ca^2*Cf*al^3
          + 12*z3*Ca*Cf^2
          - 69/8*z3*Ca^2*Cf
          + 3/4*z3*Ca^2*Cf*al
          )

       + a^4 * (
          - 67*Nc^-1*d4FA
          + Nc^-1*d4FA*al
          + 128*Nf*Nc^-1*d4FF
          + 280/81*Cf*Tf^3*Nf^3
          + 304/9*Cf^2*Tf^2*Nf^2
          + 76/3*Cf^3*Tf*Nf
          - 1027/8*Cf^4
          + 293/9*Ca*Cf*Tf^2*Nf^2
          - 1076/243*Ca*Cf*Tf^2*Nf^2*al
          - 53/18*Ca*Cf^2*Tf*Nf
          - 767/12*Ca*Cf^2*Tf*Nf*al
          + 5131/12*Ca*Cf^3
          - 18371/54*Ca^2*Cf*Tf*Nf
          - 37093/3888*Ca^2*Cf*Tf*Nf*al
          + 1/6*Ca^2*Cf*Tf*Nf*al^2
          - 23885/36*Ca^2*Cf^2
          + 3*Ca^2*Cf^2*al
          + 95261/162*Ca^3*Cf
          + 1596947/31104*Ca^3*Cf*al
          + 437/128*Ca^3*Cf*al^2
          + 97/192*Ca^3*Cf*al^3
          + 1/96*Ca^3*Cf*al^4
          - 855/8*z5*Nc^-1*d4FA
          - 55*z5*Nc^-1*d4FA*al
          - 5*z5*Nc^-1*d4FA*al^2
          + 640*z5*Cf^4
          + 160*z5*Ca*Cf^2*Tf*Nf
          - 1440*z5*Ca*Cf^3
          - 80*z5*Ca^2*Cf*Tf*Nf
          + 785*z5*Ca^2*Cf^2
          + 5*z5*Ca^2*Cf^2*al
          - 4145/32*z5*Ca^3*Cf
          - 575/24*z5*Ca^3*Cf*al
          + 5/24*z5*Ca^3*Cf*al^2
          + 24*z4*Ca*Cf^2*Tf*Nf
          + 12*z4*Ca*Cf^2*Tf*Nf*al
          - 69/4*z4*Ca^2*Cf*Tf*Nf
          - 8*z4*Ca^2*Cf*Tf*Nf*al
          - 66*z4*Ca^2*Cf^2
          + 759/16*z4*Ca^3*Cf
          - 97/32*z4*Ca^3*Cf*al
          + 9/32*z4*Ca^3*Cf*al^2
          + 1113/8*z3*Nc^-1*d4FA
          + 101/2*z3*Nc^-1*d4FA*al
          + 2*z3*Nc^-1*d4FA*al^2
          - 3/2*z3*Nc^-1*d4FA*al^3
          - 1/8*z3*Nc^-1*d4FA*al^4
          - 32*z3*Cf^2*Tf^2*Nf^2
          - 64*z3*Cf^3*Tf*Nf
          - 400*z3*Cf^4
          + 32*z3*Ca*Cf*Tf^2*Nf^2
          + 16/3*z3*Ca*Cf*Tf^2*Nf^2*al
          + 44*z3*Ca*Cf^2*Tf*Nf*al
          + 848*z3*Ca*Cf^3
          - 3/2*z3*Ca^2*Cf*Tf*Nf
          - 37*z3*Ca^2*Cf*Tf*Nf*al
          - z3*Ca^2*Cf*Tf*Nf*al^2
          - 421/2*z3*Ca^2*Cf^2
          - 7/2*z3*Ca^2*Cf^2*al
          - 6209/64*z3*Ca^3*Cf
          + 909/32*z3*Ca^3*Cf*al
          + 37/24*z3*Ca^3*Cf*al^2
          + 1/16*z3*Ca^3*Cf*al^3
          + 1/192*z3*Ca^3*Cf*al^4
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                 Four loop mMOM scheme gluon, ghost and quark 
                             anomalous dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma_A_mmom =

       + amm * (
          + 4/3*Tf*Nf
          - 13/6*Ca
          + 1/2*Ca*almm
          )

       + amm^2 * (
          + 4*Cf*Tf*Nf
          + 17/3*Ca*Tf*Nf
          - 10/3*Ca*Tf*Nf*almm
          - 2/3*Ca*Tf*Nf*almm^2
          - 85/12*Ca^2
          + 121/24*Ca^2*almm
          - 1/24*Ca^2*almm^2
          - 1/8*Ca^2*almm^3
          )

       + amm^3 * (
          - 184/9*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          - 26/3*Ca*Tf^2*Nf^2
          + 614/9*Ca*Cf*Tf*Nf
          - 20*Ca*Cf*Tf*Nf*almm
          - 3*Ca*Cf*Tf*Nf*almm^2
          + 2665/36*Ca^2*Tf*Nf
          - 359/12*Ca^2*Tf*Nf*almm
          + 137/36*Ca^2*Tf*Nf*almm^2
          + 13/6*Ca^2*Tf*Nf*almm^3
          + 1/12*Ca^2*Tf*Nf*almm^4
          - 2879/36*Ca^3
          + 445/12*Ca^3*almm
          - 2363/288*Ca^3*almm^2
          - 35/32*Ca^3*almm^3
          + 43/192*Ca^3*almm^4
          + 64/3*z3*Cf*Tf^2*Nf^2
          - 32/3*z3*Ca*Tf^2*Nf^2
          - 176/3*z3*Ca*Cf*Tf*Nf
          + 131/6*z3*Ca^2*Tf*Nf
          + z3*Ca^2*Tf*Nf*almm
          - 1/6*z3*Ca^2*Tf*Nf*almm^2
          + 12*z3*Ca^3
          - 95/16*z3*Ca^3*almm
          - 5/12*z3*Ca^3*almm^2
          - 1/16*z3*Ca^3*almm^3
          )

       + amm^4 * (
          + 659/144*Nca^-1*d4AA
          - 3/4*Nca^-1*d4AA*almm
          - 3/16*Nca^-1*d4AA*almm^2
          - 512/9*Nf*Nca^-1*d4FA
          + 704/9*Nf^2*Nca^-1*d4FF
          + 128*Cf*Tf^3*Nf^3
          + 232/9*Cf^2*Tf^2*Nf^2
          - 46*Cf^3*Tf*Nf
          + 712/81*Ca*Tf^3*Nf^3
          - 64/27*Ca*Tf^3*Nf^3*almm
          - 8840/9*Ca*Cf*Tf^2*Nf^2
          + 460/3*Ca*Cf*Tf^2*Nf^2*almm
          + 184/9*Ca*Cf*Tf^2*Nf^2*almm^2
          - 1027/18*Ca*Cf^2*Tf*Nf
          + 15*Ca*Cf^2*Tf*Nf*almm
          + 2*Ca*Cf^2*Tf*Nf*almm^2
          - 2027/6*Ca^2*Tf^2*Nf^2
          + 2272/27*Ca^2*Tf^2*Nf^2*almm
          + 67/9*Ca^2*Tf^2*Nf^2*almm^2
          + 54073/36*Ca^2*Cf*Tf*Nf
          - 526*Ca^2*Cf*Tf*Nf*almm
          + 157/36*Ca^2*Cf*Tf*Nf*almm^2
          + 69/4*Ca^2*Cf*Tf*Nf*almm^3
          + 3/4*Ca^2*Cf*Tf*Nf*almm^4
          + 1289659/864*Ca^3*Tf*Nf
          - 264907/432*Ca^3*Tf*Nf*almm
          + 14773/288*Ca^3*Tf*Nf*almm^2
          + 961/144*Ca^3*Tf*Nf*almm^3
          - 709/144*Ca^3*Tf*Nf*almm^4
          - 1/3*Ca^3*Tf*Nf*almm^5
          - 27209645/20736*Ca^4
          + 161821/256*Ca^4*almm
          - 211259/2304*Ca^4*almm^2
          + 613/144*Ca^4*almm^3
          + 8885/2304*Ca^4*almm^4
          - 269/768*Ca^4*almm^5
          - 10185/64*z5*Nca^-1*d4AA
          - 475/32*z5*Nca^-1*d4AA*almm
          + 185/32*z5*Nca^-1*d4AA*almm^2
          + 5/8*z5*Nca^-1*d4AA*almm^3
          + 120*z5*Nf*Nca^-1*d4FA
          - 1280/3*z5*Cf^2*Tf^2*Nf^2
          + 640/3*z5*Ca*Cf*Tf^2*Nf^2
          + 3520/3*z5*Ca*Cf^2*Tf*Nf
          + 1280/9*z5*Ca^2*Tf^2*Nf^2
          - 1760/3*z5*Ca^2*Cf*Tf*Nf
          - 32635/72*z5*Ca^3*Tf*Nf
          - 85/4*z5*Ca^3*Tf*Nf*almm
          - 5/6*z5*Ca^3*Tf*Nf*almm^2
          - 5/9*z5*Ca^3*Tf*Nf*almm^3
          + 1019755/4608*z5*Ca^4
          + 67525/768*z5*Ca^4*almm
          + 335/16*z5*Ca^4*almm^2
          + 265/576*z5*Ca^4*almm^3
          - 5/16*z5*Ca^4*almm^4
          - 989/12*z3*Nca^-1*d4AA
          + 449/16*z3*Nca^-1*d4AA*almm
          + 1/32*z3*Nca^-1*d4AA*almm^2
          + 1/8*z3*Nca^-1*d4AA*almm^3
          + 1/32*z3*Nca^-1*d4AA*almm^4
          + 1376/3*z3*Nf*Nca^-1*d4FA
          - 512/3*z3*Nf^2*Nca^-1*d4FF
          - 256/3*z3*Cf*Tf^3*Nf^3
          + 1024/3*z3*Cf^2*Tf^2*Nf^2
          + 896/27*z3*Ca*Tf^3*Nf^3
          + 256/27*z3*Ca*Tf^3*Nf^3*almm
          + 1328/3*z3*Ca*Cf*Tf^2*Nf^2
          - 160*z3*Ca*Cf*Tf^2*Nf^2*almm
          - 64/3*z3*Ca*Cf*Tf^2*Nf^2*almm^2
          - 2288/3*z3*Ca*Cf^2*Tf*Nf
          - 1580/9*z3*Ca^2*Tf^2*Nf^2
          - 4/9*z3*Ca^2*Tf^2*Nf^2*almm
          + 80/9*z3*Ca^2*Tf^2*Nf^2*almm^2
          - 633*z3*Ca^2*Cf*Tf*Nf
          + 438*z3*Ca^2*Cf*Tf*Nf*almm
          + 173/3*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 1375/24*z3*Ca^3*Tf*Nf
          + 152/3*z3*Ca^3*Tf*Nf*almm
          - 1825/72*z3*Ca^3*Tf*Nf*almm^2
          + 5/36*z3*Ca^3*Tf*Nf*almm^3
          + 1/12*z3*Ca^3*Tf*Nf*almm^4
          + 2698973/6912*z3*Ca^4
          - 521867/1728*z3*Ca^4*almm
          + 40529/2304*z3*Ca^4*almm^2
          + 9043/1152*z3*Ca^4*almm^3
          + 193/256*z3*Ca^4*almm^4
          + 1/64*z3*Ca^4*almm^5
          );

gamma_alpha_mmom =

       + amm * (
          - 4/3*Tf*Nf
          + 13/6*Ca
          - 1/4*Ca*almm
          )

       + amm^2 * (
          - 4*Cf*Tf*Nf
          - 17/3*Ca*Tf*Nf
          + 10/3*Ca*Tf*Nf*almm
          + 2/3*Ca*Tf*Nf*almm^2
          + 85/12*Ca^2
          - 215/48*Ca^2*almm
          - 7/48*Ca^2*almm^2
          + 1/8*Ca^2*almm^3
          )

       + amm^3 * (
          + 184/9*Cf*Tf^2*Nf^2
          + 2*Cf^2*Tf*Nf
          + 26/3*Ca*Tf^2*Nf^2
          - 614/9*Ca*Cf*Tf*Nf
          + 20*Ca*Cf*Tf*Nf*almm
          + 3*Ca*Cf*Tf*Nf*almm^2
          - 2665/36*Ca^2*Tf*Nf
          + 115/4*Ca^2*Tf*Nf*almm
          - 137/36*Ca^2*Tf*Nf*almm^2
          - 13/6*Ca^2*Tf*Nf*almm^3
          - 1/12*Ca^2*Tf*Nf*almm^4
          + 2879/36*Ca^3
          - 519/16*Ca^3*almm
          + 1877/288*Ca^3*almm^2
          + 39/32*Ca^3*almm^3
          - 43/192*Ca^3*almm^4
          - 64/3*z3*Cf*Tf^2*Nf^2
          + 32/3*z3*Ca*Tf^2*Nf^2
          + 176/3*z3*Ca*Cf*Tf*Nf
          - 131/6*z3*Ca^2*Tf*Nf
          - 1/2*z3*Ca^2*Tf*Nf*almm
          + 1/6*z3*Ca^2*Tf*Nf*almm^2
          - 12*z3*Ca^3
          + 143/32*z3*Ca^3*almm
          + 5/12*z3*Ca^3*almm^2
          + 1/16*z3*Ca^3*almm^3
          )

       + amm^4 * (
          - 659/144*Nca^-1*d4AA
          + 3/4*Nca^-1*d4AA*almm
          + 3/16*Nca^-1*d4AA*almm^2
          + 512/9*Nf*Nca^-1*d4FA
          - 704/9*Nf^2*Nca^-1*d4FF
          - 128*Cf*Tf^3*Nf^3
          - 232/9*Cf^2*Tf^2*Nf^2
          + 46*Cf^3*Tf*Nf
          - 712/81*Ca*Tf^3*Nf^3
          + 64/27*Ca*Tf^3*Nf^3*almm
          + 8840/9*Ca*Cf*Tf^2*Nf^2
          - 460/3*Ca*Cf*Tf^2*Nf^2*almm
          - 184/9*Ca*Cf*Tf^2*Nf^2*almm^2
          + 1027/18*Ca*Cf^2*Tf*Nf
          - 15*Ca*Cf^2*Tf*Nf*almm
          - 2*Ca*Cf^2*Tf*Nf*almm^2
          + 2027/6*Ca^2*Tf^2*Nf^2
          - 2113/27*Ca^2*Tf^2*Nf^2*almm
          - 67/9*Ca^2*Tf^2*Nf^2*almm^2
          - 54073/36*Ca^2*Cf*Tf*Nf
          + 1045/2*Ca^2*Cf*Tf*Nf*almm
          - 157/36*Ca^2*Cf*Tf*Nf*almm^2
          - 69/4*Ca^2*Cf*Tf*Nf*almm^3
          - 3/4*Ca^2*Cf*Tf*Nf*almm^4
          - 1289659/864*Ca^3*Tf*Nf
          + 61651/108*Ca^3*Tf*Nf*almm
          - 12781/288*Ca^3*Tf*Nf*almm^2
          - 877/144*Ca^3*Tf*Nf*almm^3
          + 709/144*Ca^3*Tf*Nf*almm^4
          + 1/3*Ca^3*Tf*Nf*almm^5
          + 27209645/20736*Ca^4
          - 1292083/2304*Ca^4*almm
          + 74623/1152*Ca^4*almm^2
          - 9125/4608*Ca^4*almm^3
          - 17437/4608*Ca^4*almm^4
          + 269/768*Ca^4*almm^5
          + 10185/64*z5*Nca^-1*d4AA
          + 235/32*z5*Nca^-1*d4AA*almm
          - 25/4*z5*Nca^-1*d4AA*almm^2
          - 120*z5*Nf*Nca^-1*d4FA
          + 1280/3*z5*Cf^2*Tf^2*Nf^2
          - 640/3*z5*Ca*Cf*Tf^2*Nf^2
          - 3520/3*z5*Ca*Cf^2*Tf*Nf
          - 1280/9*z5*Ca^2*Tf^2*Nf^2
          + 1760/3*z5*Ca^2*Cf*Tf*Nf
          + 32635/72*z5*Ca^3*Tf*Nf
          + 35/2*z5*Ca^3*Tf*Nf*almm
          + 5/6*z5*Ca^3*Tf*Nf*almm^2
          + 5/9*z5*Ca^3*Tf*Nf*almm^3
          - 1019755/4608*z5*Ca^4
          - 14845/192*z5*Ca^4*almm
          - 335/16*z5*Ca^4*almm^2
          - 325/576*z5*Ca^4*almm^3
          + 5/16*z5*Ca^4*almm^4
          + 989/12*z3*Nca^-1*d4AA
          - 169/8*z3*Nca^-1*d4AA*almm
          + z3*Nca^-1*d4AA*almm^2
          - 15/64*z3*Nca^-1*d4AA*almm^3
          - 1/64*z3*Nca^-1*d4AA*almm^4
          - 1376/3*z3*Nf*Nca^-1*d4FA
          + 512/3*z3*Nf^2*Nca^-1*d4FF
          + 256/3*z3*Cf*Tf^3*Nf^3
          - 1024/3*z3*Cf^2*Tf^2*Nf^2
          - 896/27*z3*Ca*Tf^3*Nf^3
          - 256/27*z3*Ca*Tf^3*Nf^3*almm
          - 1328/3*z3*Ca*Cf*Tf^2*Nf^2
          + 160*z3*Ca*Cf*Tf^2*Nf^2*almm
          + 64/3*z3*Ca*Cf*Tf^2*Nf^2*almm^2
          + 2288/3*z3*Ca*Cf^2*Tf*Nf
          + 1580/9*z3*Ca^2*Tf^2*Nf^2
          - 2/9*z3*Ca^2*Tf^2*Nf^2*almm
          - 80/9*z3*Ca^2*Tf^2*Nf^2*almm^2
          + 633*z3*Ca^2*Cf*Tf*Nf
          - 873/2*z3*Ca^2*Cf*Tf*Nf*almm
          - 173/3*z3*Ca^2*Cf*Tf*Nf*almm^2
          + 1375/24*z3*Ca^3*Tf*Nf
          - 39*z3*Ca^3*Tf*Nf*almm
          + 409/18*z3*Ca^3*Tf*Nf*almm^2
          - 7/18*z3*Ca^3*Tf*Nf*almm^3
          - 1/12*z3*Ca^3*Tf*Nf*almm^4
          - 2698973/6912*z3*Ca^4
          + 943879/3456*z3*Ca^4*almm
          - 12421/1152*z3*Ca^4*almm^2
          - 32515/4608*z3*Ca^4*almm^3
          - 1147/1536*z3*Ca^4*almm^4
          - 1/64*z3*Ca^4*almm^5
          );

gamma_c_mmom =

       + amm * (
          - 3/4*Ca
          + 1/4*Ca*almm
          )

       + amm^2 * (
          + 1/2*Ca*Tf*Nf
          - 17/8*Ca^2
          + 21/16*Ca^2*almm
          - 1/8*Ca^2*almm^2
          )

       + amm^3 * (
          - 10/3*Ca*Tf^2*Nf^2
          + 3/2*Ca*Cf*Tf*Nf
          + 451/24*Ca^2*Tf*Nf
          - 67/24*Ca^2*Tf*Nf*almm
          - 1/4*Ca^2*Tf*Nf*almm^2
          - 433/16*Ca^3
          + 2299/192*Ca^3*almm
          - 237/128*Ca^3*almm^2
          + 1/64*Ca^3*almm^3
          + 1/2*z3*Ca^2*Tf*Nf
          + 1/2*z3*Ca^2*Tf*Nf*almm
          + 47/16*z3*Ca^3
          - 29/32*z3*Ca^3*almm
          + 3/32*z3*Ca^3*almm^2
          )

       + amm^4 * (
          + 69/32*Nca^-1*d4AA
          + 3/8*Nca^-1*d4AA*almm
          + 3/32*Nca^-1*d4AA*almm^2
          + 20/3*Ca*Tf^3*Nf^3
          - 98/3*Ca*Cf*Tf^2*Nf^2
          - 3/4*Ca*Cf^2*Tf*Nf
          - 1283/12*Ca^2*Tf^2*Nf^2
          + 409/18*Ca^2*Tf^2*Nf^2*almm
          + 5/2*Ca^2*Tf^2*Nf^2*almm^2
          + 551/6*Ca^2*Cf*Tf*Nf
          - 97/8*Ca^2*Cf*Tf*Nf*almm
          - 9/8*Ca^2*Cf*Tf*Nf*almm^2
          + 74309/192*Ca^3*Tf*Nf
          - 20051/144*Ca^3*Tf*Nf*almm
          - 547/192*Ca^3*Tf*Nf*almm^2
          + 19/12*Ca^3*Tf*Nf*almm^3
          + 1/32*Ca^3*Tf*Nf*almm^4
          - 209923/512*Ca^4
          + 988819/4608*Ca^4*almm
          - 5269/192*Ca^4*almm^2
          + 83/1536*Ca^4*almm^3
          + 21/128*Ca^4*almm^4
          + 10185/128*z5*Nca^-1*d4AA
          - 485/64*z5*Nca^-1*d4AA*almm
          - 245/64*z5*Nca^-1*d4AA*almm^2
          + 15/16*z5*Nca^-1*d4AA*almm^3
          - 60*z5*Nf*Nca^-1*d4FA
          - 185/8*z5*Ca^3*Tf*Nf
          - 65/12*z5*Ca^3*Tf*Nf*almm
          + 5/12*z5*Ca^3*Tf*Nf*almm^2
          + 39325/1024*z5*Ca^4
          + 15895/1536*z5*Ca^4*almm
          - 605/128*z5*Ca^4*almm^2
          + 5/64*z5*Ca^4*almm^3
          - 609/8*z3*Nca^-1*d4AA
          - 5/32*z3*Nca^-1*d4AA*almm
          + 131/64*z3*Nca^-1*d4AA*almm^2
          - 9/32*z3*Nca^-1*d4AA*almm^3
          + 1/64*z3*Nca^-1*d4AA*almm^4
          + 48*z3*Nf*Nca^-1*d4FA
          + 8*z3*Ca*Cf*Tf^2*Nf^2
          + 8*z3*Ca^2*Tf^2*Nf^2
          + 8/3*z3*Ca^2*Tf^2*Nf^2*almm
          - 47/2*z3*Ca^2*Cf*Tf*Nf
          + 3/2*z3*Ca^2*Cf*Tf*Nf*almm
          - 481/16*z3*Ca^3*Tf*Nf
          - 143/48*z3*Ca^3*Tf*Nf*almm^2
          - 1/4*z3*Ca^3*Tf*Nf*almm^3
          + 36073/512*z3*Ca^4
          - 5429/128*z3*Ca^4*almm
          + 2103/512*z3*Ca^4*almm^2
          + 5/256*z3*Ca^4*almm^3
          - 25/1536*z3*Ca^4*almm^4
          );

gamma_psi_mmom =

       + amm * (
          + Cf*almm
          )

       + amm^2 * (
          - 2*Cf*Tf*Nf
          - 3/2*Cf^2
          + 25/4*Ca*Cf
          + 3/2*Ca*Cf*almm
          - 5/4*Ca*Cf*almm^2
          )

       + amm^3 * (
          + 8/3*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          + 3/2*Cf^3
          - 115/3*Ca*Cf*Tf*Nf
          + 20/3*Ca*Cf*Tf*Nf*almm
          + Ca*Cf*Tf*Nf*almm^2
          - 105/4*Ca*Cf^2
          + 15/2*Ca*Cf^2*almm
          - 3/4*Ca*Cf^2*almm^2
          - 1/4*Ca*Cf^2*almm^3
          + 1281/16*Ca^2*Cf
          - 805/48*Ca^2*Cf*almm
          - 135/16*Ca^2*Cf*almm^2
          + 29/16*Ca^2*Cf*almm^3
          + 8*z3*Ca*Cf*Tf*Nf
          + 4*z3*Ca*Cf*Tf*Nf*almm
          + 12*z3*Ca*Cf^2
          - 245/8*z3*Ca^2*Cf
          - 103/8*z3*Ca^2*Cf*almm
          - 3/8*z3*Ca^2*Cf*almm^2
          )

       + amm^4 * (
          - 67*Nc^-1*d4FA
          + Nc^-1*d4FA*almm
          + 128*Nf*Nc^-1*d4FF
          - 80/3*Cf*Tf^3*Nf^3
          + 50*Cf^2*Tf^2*Nf^2
          - 16/3*Cf^2*Tf^2*Nf^2*almm
          + 29/3*Cf^3*Tf*Nf
          - 4*Cf^3*Tf*Nf*almm
          - 1027/8*Cf^4
          + 887/3*Ca*Cf*Tf^2*Nf^2
          - 20/3*Ca*Cf*Tf^2*Nf^2*almm
          - 2*Ca*Cf*Tf^2*Nf^2*almm^2
          - 243/2*Ca*Cf^2*Tf*Nf
          + 118/3*Ca*Cf^2*Tf*Nf*almm
          + 7*Ca*Cf^2*Tf*Nf*almm^2
          + 8149/24*Ca*Cf^3
          + 2*Ca*Cf^3*almm
          - 3/4*Ca*Cf^3*almm^2
          + 3/2*Ca*Cf^3*almm^3
          + 1/4*Ca*Cf^3*almm^4
          - 9457/8*Ca^2*Cf*Tf*Nf
          + 775/4*Ca^2*Cf*Tf*Nf*almm
          + 169/12*Ca^2*Cf*Tf*Nf*almm^2
          - 49/12*Ca^2*Cf*Tf*Nf*almm^3
          - 1/8*Ca^2*Cf*Tf*Nf*almm^4
          - 17785/32*Ca^2*Cf^2
          + 7289/48*Ca^2*Cf^2*almm
          - 529/16*Ca^2*Cf^2*almm^2
          - 3/8*Ca^2*Cf^2*almm^3
          + 31/32*Ca^2*Cf^2*almm^4
          + 146389/96*Ca^3*Cf
          - 14353/32*Ca^3*Cf*almm
          - 7025/192*Ca^3*Cf*almm^2
          + 1343/48*Ca^3*Cf*almm^3
          - 143/64*Ca^3*Cf*almm^4
          - 855/8*z5*Nc^-1*d4FA
          - 55*z5*Nc^-1*d4FA*almm
          - 5*z5*Nc^-1*d4FA*almm^2
          + 640*z5*Cf^4
          + 240*z5*Ca*Cf^2*Tf*Nf
          - 160/3*z5*Ca*Cf^2*Tf*Nf*almm
          - 1440*z5*Ca*Cf^3
          - 245*z5*Ca^2*Cf*Tf*Nf
          - 20/3*z5*Ca^2*Cf*Tf*Nf*almm
          + 565*z5*Ca^2*Cf^2
          + 545/3*z5*Ca^2*Cf^2*almm
          + 5*z5*Ca^2*Cf^2*almm^2
          + 10375/32*z5*Ca^3*Cf
          + 35/16*z5*Ca^3*Cf*almm
          + 65/96*z5*Ca^3*Cf*almm^2
          - 5/8*z5*Ca^3*Cf*almm^3
          + 1113/8*z3*Nc^-1*d4FA
          + 101/2*z3*Nc^-1*d4FA*almm
          + 2*z3*Nc^-1*d4FA*almm^2
          - 3/2*z3*Nc^-1*d4FA*almm^3
          - 1/8*z3*Nc^-1*d4FA*almm^4
          - 32*z3*Cf^2*Tf^2*Nf^2
          - 16*z3*Cf^3*Tf*Nf
          - 400*z3*Cf^4
          - 16*z3*Ca*Cf*Tf^2*Nf^2
          - 120*z3*Ca*Cf^2*Tf*Nf
          + 148/3*z3*Ca*Cf^2*Tf*Nf*almm
          - 4*z3*Ca*Cf^2*Tf*Nf*almm^2
          + 848*z3*Ca*Cf^3
          - 3*z3*Ca*Cf^3*almm^3
          - 1/2*z3*Ca*Cf^3*almm^4
          + 516*z3*Ca^2*Cf*Tf*Nf
          - 16/3*z3*Ca^2*Cf*Tf*Nf*almm
          - 28*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 2*z3*Ca^2*Cf*Tf*Nf*almm^3
          + 719/8*z3*Ca^2*Cf^2
          - 2561/12*z3*Ca^2*Cf^2*almm
          + 63/8*z3*Ca^2*Cf^2*almm^2
          + 15/4*z3*Ca^2*Cf^2*almm^3
          + 3/8*z3*Ca^2*Cf^2*almm^4
          - 71135/64*z3*Ca^3*Cf
          + 1495/16*z3*Ca^3*Cf*almm
          + 16199/192*z3*Ca^3*Cf*almm^2
          + 57/8*z3*Ca^3*Cf*almm^3
          - 5/192*z3*Ca^3*Cf*almm^4
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                 Five loop mMOM scheme beta-function and quark 
                           mass anomalous dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta_mmom =

       + amm^2 * (
          + 4/3*Tf*Nf
          - 11/3*Ca
          )

       + amm^3 * (
          + 4*Cf*Tf*Nf
          + 20/3*Ca*Tf*Nf
          - 10/3*Ca*Tf*Nf*almm
          - 2/3*Ca*Tf*Nf*almm^2
          - 34/3*Ca^2
          + 65/12*Ca^2*almm
          + 11/24*Ca^2*almm^2
          - 1/8*Ca^2*almm^3
          )

       + amm^4 * (
          - 184/9*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          - 46/3*Ca*Tf^2*Nf^2
          + 641/9*Ca*Cf*Tf*Nf
          - 20*Ca*Cf*Tf*Nf*almm
          - 3*Ca*Cf*Tf*Nf*almm^2
          + 2009/18*Ca^2*Tf*Nf
          - 185/6*Ca^2*Tf*Nf*almm
          + 119/36*Ca^2*Tf*Nf*almm^2
          + 13/6*Ca^2*Tf*Nf*almm^3
          + 1/12*Ca^2*Tf*Nf*almm^4
          - 9655/72*Ca^3
          + 4075/96*Ca^3*almm
          - 2971/576*Ca^3*almm^2
          - 25/16*Ca^3*almm^3
          + 43/192*Ca^3*almm^4
          + 64/3*z3*Cf*Tf^2*Nf^2
          - 32/3*z3*Ca*Tf^2*Nf^2
          - 176/3*z3*Ca*Cf*Tf*Nf
          + 137/6*z3*Ca^2*Tf*Nf
          - 1/6*z3*Ca^2*Tf*Nf*almm^2
          + 143/8*z3*Ca^3
          - 15/8*z3*Ca^3*almm
          - 11/48*z3*Ca^3*almm^2
          - 1/16*z3*Ca^3*almm^3
          )

       + amm^5 * (
          + 80/9*Nca^-1*d4AA
          - 512/9*Nf*Nca^-1*d4FA
          + 704/9*Nf^2*Nca^-1*d4FF
          + 128*Cf*Tf^3*Nf^3
          + 232/9*Cf^2*Tf^2*Nf^2
          - 46*Cf^3*Tf*Nf
          + 1792/81*Ca*Tf^3*Nf^3
          - 64/27*Ca*Tf^3*Nf^3*almm
          - 9428/9*Ca*Cf*Tf^2*Nf^2
          + 460/3*Ca*Cf*Tf^2*Nf^2*almm
          + 184/9*Ca*Cf*Tf^2*Nf^2*almm^2
          - 527/9*Ca*Cf^2*Tf*Nf
          + 15*Ca*Cf^2*Tf*Nf*almm
          + 2*Ca*Cf^2*Tf*Nf*almm^2
          - 1655/3*Ca^2*Tf^2*Nf^2
          + 2863/27*Ca^2*Tf^2*Nf^2*almm
          + 112/9*Ca^2*Tf^2*Nf^2*almm^2
          + 60685/36*Ca^2*Cf*Tf*Nf
          - 2145/4*Ca^2*Cf*Tf*Nf*almm
          + 19/9*Ca^2*Cf*Tf*Nf*almm^2
          + 69/4*Ca^2*Cf*Tf*Nf*almm^3
          + 3/4*Ca^2*Cf*Tf*Nf*almm^4
          + 244805/108*Ca^3*Tf*Nf
          - 312001/432*Ca^3*Tf*Nf*almm
          + 1291/72*Ca^3*Tf*Nf*almm^2
          + 1081/144*Ca^3*Tf*Nf*almm^3
          - 175/36*Ca^3*Tf*Nf*almm^4
          - 1/3*Ca^3*Tf*Nf*almm^5
          - 1381669/648*Ca^4
          + 111749/144*Ca^4*almm
          - 89663/2304*Ca^4*almm^2
          - 10925/2304*Ca^4*almm^3
          + 8975/2304*Ca^4*almm^4
          - 269/768*Ca^4*almm^5
          - 1280/3*z5*Cf^2*Tf^2*Nf^2
          + 640/3*z5*Ca*Cf*Tf^2*Nf^2
          + 3520/3*z5*Ca*Cf^2*Tf*Nf
          + 1280/9*z5*Ca^2*Tf^2*Nf^2
          - 1760/3*z5*Ca^2*Cf*Tf*Nf
          - 35965/72*z5*Ca^3*Tf*Nf
          - 205/12*z5*Ca^3*Tf*Nf*almm
          - 5/9*z5*Ca^3*Tf*Nf*almm^3
          + 85855/288*z5*Ca^4
          + 6355/96*z5*Ca^4*almm
          + 735/64*z5*Ca^4*almm^2
          + 595/576*z5*Ca^4*almm^3
          - 5/16*z5*Ca^4*almm^4
          - 704/3*z3*Nca^-1*d4AA
          + 1664/3*z3*Nf*Nca^-1*d4FA
          - 512/3*z3*Nf^2*Nca^-1*d4FF
          - 256/3*z3*Cf*Tf^3*Nf^3
          + 1024/3*z3*Cf^2*Tf^2*Nf^2
          + 896/27*z3*Ca*Tf^3*Nf^3
          + 256/27*z3*Ca*Tf^3*Nf^3*almm
          + 1376/3*z3*Ca*Cf*Tf^2*Nf^2
          - 160*z3*Ca*Cf*Tf^2*Nf^2*almm
          - 64/3*z3*Ca*Cf*Tf^2*Nf^2*almm^2
          - 2288/3*z3*Ca*Cf^2*Tf*Nf
          - 1436/9*z3*Ca^2*Tf^2*Nf^2
          + 68/9*z3*Ca^2*Tf^2*Nf^2*almm
          + 80/9*z3*Ca^2*Tf^2*Nf^2*almm^2
          - 680*z3*Ca^2*Cf*Tf*Nf
          + 435*z3*Ca^2*Cf*Tf*Nf*almm
          + 173/3*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 1409/12*z3*Ca^3*Tf*Nf
          + 4*z3*Ca^3*Tf*Nf*almm
          - 749/36*z3*Ca^3*Tf*Nf*almm^2
          + 23/36*z3*Ca^3*Tf*Nf*almm^3
          + 1/12*z3*Ca^3*Tf*Nf*almm^4
          + 229559/432*z3*Ca^4
          - 117185/432*z3*Ca^4*almm
          - 823/576*z3*Ca^4*almm^2
          + 5431/1152*z3*Ca^4*almm^3
          + 133/192*z3*Ca^4*almm^4
          + 1/64*z3*Ca^4*almm^5
          )

       + amm^6 * (
          - 7931/54*Tf*Nf*Nca^-1*d4AA
          - 8/9*Tf*Nf*Nca^-1*d4AA*almm
          + 7/18*Tf*Nf*Nca^-1*d4AA*almm^2
          + 18976/27*Tf*Nf^2*Nca^-1*d4FA
          - 24064/27*Tf*Nf^3*Nca^-1*d4FF
          + 320*Cf*Nf*Nca^-1*d4FA
          - 4160/3*Cf*Nf^2*Nca^-1*d4FF
          - 8576/9*Cf*Tf^4*Nf^4
          - 1000/9*Cf^2*Tf^3*Nf^3
          + 1148/3*Cf^3*Tf^2*Nf^2
          + 4157/6*Cf^4*Tf*Nf
          + 72745/216*Ca*Nca^-1*d4AA
          - 21647/288*Ca*Nca^-1*d4AA*almm
          - 2575/288*Ca*Nca^-1*d4AA*almm^2
          + 67/96*Ca*Nca^-1*d4AA*almm^3
          + 3/32*Ca*Nca^-1*d4AA*almm^4
          - 62288/27*Ca*Nf*Nca^-1*d4FA
          + 5120/9*Ca*Nf*Nca^-1*d4FA*almm
          + 640/9*Ca*Nf*Nca^-1*d4FA*almm^2
          + 110768/27*Ca*Nf^2*Nca^-1*d4FF
          - 7040/9*Ca*Nf^2*Nca^-1*d4FF*almm
          - 880/9*Ca*Nf^2*Nca^-1*d4FF*almm^2
          - 7568/81*Ca*Tf^4*Nf^4
          + 330676/27*Ca*Cf*Tf^3*Nf^3
          - 11840/9*Ca*Cf*Tf^3*Nf^3*almm
          - 160*Ca*Cf*Tf^3*Nf^3*almm^2
          + 70298/27*Ca*Cf^2*Tf^2*Nf^2
          - 2320/9*Ca*Cf^2*Tf^2*Nf^2*almm
          - 290/9*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 19097/6*Ca*Cf^3*Tf*Nf
          + 460*Ca*Cf^3*Tf*Nf*almm
          + 115/2*Ca*Cf^3*Tf*Nf*almm^2
          + 94906/27*Ca^2*Tf^3*Nf^3
          - 12508/81*Ca^2*Tf^3*Nf^3*almm
          + 68/81*Ca^2*Tf^3*Nf^3*almm^2
          + 64/27*Ca^2*Tf^3*Nf^3*almm^3
          - 829223/18*Ca^2*Cf*Tf^2*Nf^2
          + 284879/27*Ca^2*Cf*Tf^2*Nf^2*almm
          + 9679/18*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 506/3*Ca^2*Cf*Tf^2*Nf^2*almm^3
          - 23/3*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 789839/216*Ca^2*Cf^2*Tf*Nf
          + 10645/18*Ca^2*Cf^2*Tf*Nf*almm
          - 13/72*Ca^2*Cf^2*Tf*Nf*almm^2
          - 33/2*Ca^2*Cf^2*Tf*Nf*almm^3
          - 3/4*Ca^2*Cf^2*Tf*Nf*almm^4
          - 6019289/216*Ca^3*Tf^2*Nf^2
          + 477991/108*Ca^3*Tf^2*Nf^2*almm
          + 11629/216*Ca^3*Tf^2*Nf^2*almm^2
          - 3727/36*Ca^3*Tf^2*Nf^2*almm^3
          - 43/12*Ca^3*Tf^2*Nf^2*almm^4
          + 20916689/432*Ca^3*Cf*Tf*Nf
          - 7261237/432*Ca^3*Cf*Tf*Nf*almm
          + 10873/18*Ca^3*Cf*Tf*Nf*almm^2
          + 17123/48*Ca^3*Cf*Tf*Nf*almm^3
          - 2051/48*Ca^3*Cf*Tf*Nf*almm^4
          - 39/8*Ca^3*Cf*Tf*Nf*almm^5
          - 1/16*Ca^3*Cf*Tf*Nf*almm^6
          + 370399597/5184*Ca^4*Tf*Nf
          - 16052591/864*Ca^4*Tf*Nf*almm
          + 1067927/1152*Ca^4*Tf*Nf*almm^2
          + 12511/36*Ca^4*Tf*Nf*almm^3
          - 4593/128*Ca^4*Tf*Nf*almm^4
          + 4681/576*Ca^4*Tf*Nf*almm^5
          + 137/144*Ca^4*Tf*Nf*almm^6
          - 361398305/6912*Ca^5
          + 346292345/20736*Ca^5*almm
          - 95542693/82944*Ca^5*almm^2
          - 6892445/27648*Ca^5*almm^3
          + 628457/18432*Ca^5*almm^4
          - 4609/576*Ca^5*almm^5
          + 8221/18432*Ca^5*almm^6
          + 292201/128*z7*Tf*Nf*Nca^-1*d4AA
          - 2009/144*z7*Tf*Nf*Nca^-1*d4AA*almm
          - 19061/1152*z7*Tf*Nf*Nca^-1*d4AA*almm^2
          - 98*z7*Tf*Nf^2*Nca^-1*d4FA
          + 196*z7*Tf*Nf^2*Nca^-1*d4FA*almm
          + 8960*z7*Cf^3*Tf^2*Nf^2
          - 3214211/512*z7*Ca*Nca^-1*d4AA
          + 106477/2304*z7*Ca*Nca^-1*d4AA*almm
          + 387247/4608*z7*Ca*Nca^-1*d4AA*almm^2
          - 10885/192*z7*Ca*Nca^-1*d4AA*almm^3
          - 21469/2048*z7*Ca*Nca^-1*d4AA*almm^4
          + 539/2*z7*Ca*Nf*Nca^-1*d4FA
          - 2597/4*z7*Ca*Nf*Nca^-1*d4FA*almm
          - 147/8*z7*Ca*Nf*Nca^-1*d4FA*almm^2
          - 8960*z7*Ca*Cf^2*Tf^2*Nf^2
          - 24640*z7*Ca*Cf^3*Tf*Nf
          + 11200/3*z7*Ca^2*Cf*Tf^2*Nf^2
          + 24640*z7*Ca^2*Cf^2*Tf*Nf
          - 9912*z7*Ca^3*Tf^2*Nf^2
          - 539/3*z7*Ca^3*Tf^2*Nf^2*almm
          - 30800/3*z7*Ca^3*Cf*Tf*Nf
          + 13317479/384*z7*Ca^4*Tf*Nf
          + 14551649/13824*z7*Ca^4*Tf*Nf*almm
          + 1299809/27648*z7*Ca^4*Tf*Nf*almm^2
          + 147/256*z7*Ca^4*Tf*Nf*almm^4
          - 31354477/1536*z7*Ca^5
          - 335190709/221184*z7*Ca^5*almm
          - 85702099/442368*z7*Ca^5*almm^2
          - 1352099/73728*z7*Ca^5*almm^3
          - 4081/24576*z7*Ca^5*almm^4
          + 441/1024*z7*Ca^5*almm^5
          - 434315/288*z5*Tf*Nf*Nca^-1*d4AA
          - 186035/144*z5*Tf*Nf*Nca^-1*d4AA*almm
          + 12245/288*z5*Tf*Nf*Nca^-1*d4AA*almm^2
          + 5/144*z5*Tf*Nf*Nca^-1*d4AA*almm^4
          - 10960/9*z5*Tf*Nf^2*Nca^-1*d4FA
          + 2720/3*z5*Tf*Nf^2*Nca^-1*d4FA*almm
          - 5120/3*z5*Tf*Nf^3*Nca^-1*d4FF
          - 6400/3*z5*Cf*Nf*Nca^-1*d4FA
          + 12800/3*z5*Cf*Nf^2*Nca^-1*d4FF
          + 5120/9*z5*Cf*Tf^4*Nf^4
          + 12800/3*z5*Cf^2*Tf^3*Nf^3
          - 30080/3*z5*Cf^3*Tf^2*Nf^2
          + 3094355/384*z5*Ca*Nca^-1*d4AA
          + 10776505/2304*z5*Ca*Nca^-1*d4AA*almm
          + 29765/4608*z5*Ca*Nca^-1*d4AA*almm^2
          - 2275/384*z5*Ca*Nca^-1*d4AA*almm^3
          + 2755/4608*z5*Ca*Nca^-1*d4AA*almm^4
          + 5/192*z5*Ca*Nca^-1*d4AA*almm^5
          - 33860/9*z5*Ca*Nf*Nca^-1*d4FA
          - 9910/3*z5*Ca*Nf*Nca^-1*d4FA*almm
          - 145*z5*Ca*Nf*Nca^-1*d4FA*almm^2
          + 29440/9*z5*Ca*Nf^2*Nca^-1*d4FF
          + 2560/27*z5*Ca*Tf^4*Nf^4
          - 74240/9*z5*Ca*Cf*Tf^3*Nf^3
          - 56960/3*z5*Ca*Cf^2*Tf^2*Nf^2
          + 12800/3*z5*Ca*Cf^2*Tf^2*Nf^2*almm
          + 1600/3*z5*Ca*Cf^2*Tf^2*Nf^2*almm^2
          + 72160/3*z5*Ca*Cf^3*Tf*Nf
          - 6220/3*z5*Ca^2*Tf^3*Nf^3
          - 2320/27*z5*Ca^2*Tf^3*Nf^3*almm
          + 40/27*z5*Ca^2*Tf^3*Nf^3*almm^2
          + 294560/9*z5*Ca^2*Cf*Tf^2*Nf^2
          - 6560/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm
          - 800/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 58400/3*z5*Ca^2*Cf^2*Tf*Nf
          - 35200/3*z5*Ca^2*Cf^2*Tf*Nf*almm
          - 4400/3*z5*Ca^2*Cf^2*Tf*Nf*almm^2
          + 59675/3*z5*Ca^3*Tf^2*Nf^2
          - 17900/27*z5*Ca^3*Tf^2*Nf^2*almm
          - 19865/108*z5*Ca^3*Tf^2*Nf^2*almm^2
          - 5/9*z5*Ca^3*Tf^2*Nf^2*almm^3
          - 1777405/48*z5*Ca^3*Cf*Tf*Nf
          + 18130/3*z5*Ca^3*Cf*Tf*Nf*almm
          + 5995/8*z5*Ca^3*Cf*Tf*Nf*almm^2
          - 10/3*z5*Ca^3*Cf*Tf*Nf*almm^3
          - 372847895/6912*z5*Ca^4*Tf*Nf
          + 3105695/1152*z5*Ca^4*Tf*Nf*almm
          + 547505/768*z5*Ca^4*Tf*Nf*almm^2
          + 6515/288*z5*Ca^4*Tf*Nf*almm^3
          + 17455/3456*z5*Ca^4*Tf*Nf*almm^4
          + 5/18*z5*Ca^4*Tf*Nf*almm^5
          + 349180015/9216*z5*Ca^5
          - 41573035/55296*z5*Ca^5*almm
          - 24862345/36864*z5*Ca^5*almm^2
          - 1606055/9216*z5*Ca^5*almm^3
          - 2425645/110592*z5*Ca^5*almm^4
          + 2225/1536*z5*Ca^5*almm^5
          + 5/64*z5*Ca^5*almm^6
          + 264899/48*z3*Tf*Nf*Nca^-1*d4AA
          + 50075/72*z3*Tf*Nf*Nca^-1*d4AA*almm
          - 257/72*z3*Tf*Nf*Nca^-1*d4AA*almm^2
          - 119/144*z3*Tf*Nf*Nca^-1*d4AA*almm^4
          - 1/24*z3*Tf*Nf*Nca^-1*d4AA*almm^5
          - 100480/9*z3*Tf*Nf^2*Nca^-1*d4FA
          - 7936/9*z3*Tf*Nf^2*Nca^-1*d4FA*almm
          + 9728/9*z3*Tf*Nf^3*Nca^-1*d4FF
          - 1280/3*z3*Cf*Nf*Nca^-1*d4FA
          - 5120/3*z3*Cf*Nf^2*Nca^-1*d4FF
          + 3584/9*z3*Cf*Tf^4*Nf^4
          - 35968/9*z3*Cf^2*Tf^3*Nf^3
          + 2176/3*z3*Cf^3*Tf^2*Nf^2
          + 128*z3*Cf^4*Tf*Nf
          - 9257251/576*z3*Ca*Nca^-1*d4AA
          - 389095/1152*z3*Ca*Nca^-1*d4AA*almm
          + 269663/2304*z3*Ca*Nca^-1*d4AA*almm^2
          - 41/24*z3*Ca*Nca^-1*d4AA*almm^3
          - 401/576*z3*Ca*Nca^-1*d4AA*almm^4
          - 299/384*z3*Ca*Nca^-1*d4AA*almm^5
          - 7/256*z3*Ca*Nca^-1*d4AA*almm^6
          + 104944/3*z3*Ca*Nf*Nca^-1*d4FA
          - 21472/9*z3*Ca*Nf*Nca^-1*d4FA*almm
          - 1688/3*z3*Ca*Nf*Nca^-1*d4FA*almm^2
          - 51968/9*z3*Ca*Nf^2*Nca^-1*d4FF
          + 5120/3*z3*Ca*Nf^2*Nca^-1*d4FF*almm
          + 640/3*z3*Ca*Nf^2*Nca^-1*d4FF*almm^2
          - 6400/27*z3*Ca*Tf^4*Nf^4
          - 25888/9*z3*Ca*Cf*Tf^3*Nf^3
          + 8960/9*z3*Ca*Cf*Tf^3*Nf^3*almm
          + 320/3*z3*Ca*Cf*Tf^3*Nf^3*almm^2
          + 23440*z3*Ca*Cf^2*Tf^2*Nf^2
          - 10240/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm
          - 1280/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 2264/3*z3*Ca*Cf^3*Tf*Nf
          + 74396/27*z3*Ca^2*Tf^3*Nf^3
          - 1640/27*z3*Ca^2*Tf^3*Nf^3*almm
          - 3416/27*z3*Ca^2*Tf^3*Nf^3*almm^2
          - 256/27*z3*Ca^2*Tf^3*Nf^3*almm^3
          + 50771/9*z3*Ca^2*Cf*Tf^2*Nf^2
          - 15956/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm
          + 611/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 176*z3*Ca^2*Cf*Tf^2*Nf^2*almm^3
          + 8*z3*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 1105007/36*z3*Ca^2*Cf^2*Tf*Nf
          + 22895/3*z3*Ca^2*Cf^2*Tf*Nf*almm
          + 11449/12*z3*Ca^2*Cf^2*Tf*Nf*almm^2
          - 19145/4*z3*Ca^3*Tf^2*Nf^2
          - 1867/54*z3*Ca^3*Tf^2*Nf^2*almm
          + 4186/9*z3*Ca^3*Tf^2*Nf^2*almm^2
          + 16/9*z3*Ca^3*Tf^2*Nf^2*almm^3
          - 8/3*z3*Ca^3*Tf^2*Nf^2*almm^4
          - 142513/36*z3*Ca^3*Cf*Tf*Nf
          + 274201/36*z3*Ca^3*Cf*Tf*Nf*almm
          - 61427/48*z3*Ca^3*Cf*Tf*Nf*almm^2
          - 1412/3*z3*Ca^3*Cf*Tf*Nf*almm^3
          - 85/4*z3*Ca^3*Cf*Tf*Nf*almm^4
          - 13787695/1728*z3*Ca^4*Tf*Nf
          + 1776235/432*z3*Ca^4*Tf*Nf*almm
          - 2277977/3456*z3*Ca^4*Tf*Nf*almm^2
          - 2563/144*z3*Ca^4*Tf*Nf*almm^3
          + 13313/3456*z3*Ca^4*Tf*Nf*almm^4
          - 77/192*z3*Ca^4*Tf*Nf*almm^5
          - 1/96*z3*Ca^4*Tf*Nf*almm^6
          + 82264805/6912*z3*Ca^5
          - 93650917/13824*z3*Ca^5*almm
          + 3115943/2304*z3*Ca^5*almm^2
          + 827533/3456*z3*Ca^5*almm^3
          - 1238893/55296*z3*Ca^5*almm^4
          - 51497/9216*z3*Ca^5*almm^5
          - 375/2048*z3*Ca^5*almm^6
          - 176425/48*z3^2*Tf*Nf*Nca^-1*d4AA
          + 2771/8*z3^2*Tf*Nf*Nca^-1*d4AA*almm
          + 73/48*z3^2*Tf*Nf*Nca^-1*d4AA*almm^2
          + 21760/3*z3^2*Tf*Nf^2*Nca^-1*d4FA
          - 128/3*z3^2*Tf*Nf^2*Nca^-1*d4FA*almm
          + 2048/3*z3^2*Tf*Nf^3*Nca^-1*d4FF
          + 1024/3*z3^2*Cf^2*Tf^3*Nf^3
          + 1940675/192*z3^2*Ca*Nca^-1*d4AA
          - 146863/128*z3^2*Ca*Nca^-1*d4AA*almm
          - 30779/768*z3^2*Ca*Nca^-1*d4AA*almm^2
          - 5/64*z3^2*Ca*Nca^-1*d4AA*almm^3
          + 21/256*z3^2*Ca*Nca^-1*d4AA*almm^4
          - 59840/3*z3^2*Ca*Nf*Nca^-1*d4FA
          + 424/3*z3^2*Ca*Nf*Nca^-1*d4FA*almm
          + 4*z3^2*Ca*Nf*Nca^-1*d4FA*almm^2
          - 5632/3*z3^2*Ca*Nf^2*Nca^-1*d4FF
          - 1024/3*z3^2*Ca*Cf*Tf^3*Nf^3
          - 2816/3*z3^2*Ca*Cf^2*Tf^2*Nf^2
          + 1280/9*z3^2*Ca^2*Tf^3*Nf^3
          - 712/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          - 160/3*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm
          - 8*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 1243/3*z3^2*Ca^3*Tf^2*Nf^2
          + 136/9*z3^2*Ca^3*Tf^2*Nf^2*almm
          + 35/9*z3^2*Ca^3*Tf^2*Nf^2*almm^2
          + 3234*z3^2*Ca^3*Cf*Tf*Nf
          + 440/3*z3^2*Ca^3*Cf*Tf*Nf*almm
          + 22*z3^2*Ca^3*Cf*Tf*Nf*almm^2
          + 249463/384*z3^2*Ca^4*Tf*Nf
          - 21347/576*z3^2*Ca^4*Tf*Nf*almm
          - 8261/1152*z3^2*Ca^4*Tf*Nf*almm^2
          - 1/12*z3^2*Ca^4*Tf*Nf*almm^3
          + 9/64*z3^2*Ca^4*Tf*Nf*almm^4
          - 7423031/4608*z3^2*Ca^5
          + 83765/3072*z3^2*Ca^5*almm
          - 4925/6144*z3^2*Ca^5*almm^2
          + 147/64*z3^2*Ca^5*almm^3
          + 1003/2048*z3^2*Ca^5*almm^4
          + 25/256*z3^2*Ca^5*almm^5
          );

gamma_quarkmass_mmom =

       + amm * (
          - 3*Cf
          )

       + amm^2 * (
          + 2*Cf*Tf*Nf
          - 3/2*Cf^2
          - 67/4*Ca*Cf
          + 6*Ca*Cf*almm
          + 1/2*Ca*Cf*almm^2
          )

       + amm^3 * (
          - 8*Cf*Tf^2*Nf^2
          + 46/3*Cf^2*Tf*Nf
          - 129/2*Cf^3
          + 81*Ca*Cf*Tf*Nf
          - 7*Ca*Cf*Tf*Nf*almm
          - Ca*Cf*Tf*Nf*almm^2
          + 61/12*Ca*Cf^2
          + 15/2*Ca*Cf^2*almm
          + 9/4*Ca*Cf^2*almm^2
          + 1/4*Ca*Cf^2*almm^3
          - 3365/16*Ca^2*Cf
          + 1263/16*Ca^2*Cf*almm
          - 39/8*Ca^2*Cf*almm^2
          - 3/2*Ca^2*Cf*almm^3
          + 32*z3*Cf^2*Tf*Nf
          - 24*z3*Ca*Cf*Tf*Nf
          - 88*z3*Ca*Cf^2
          + 939/8*z3*Ca^2*Cf
          + 15/4*z3*Ca^2*Cf*almm
          + 3/8*z3*Ca^2*Cf*almm^2
          )

       + amm^4 * (
          + 32*Nc^-1*d4FA
          - 64*Nf*Nc^-1*d4FF
          + 16*Cf*Tf^3*Nf^3
          - 418/3*Cf^2*Tf^2*Nf^2
          + 16/3*Cf^2*Tf^2*Nf^2*almm
          + 2591/3*Cf^3*Tf*Nf
          + 4*Cf^3*Tf*Nf*almm
          + 1261/8*Cf^4
          - 1331/3*Ca*Cf*Tf^2*Nf^2
          + 352/9*Ca*Cf*Tf^2*Nf^2*almm
          + 6*Ca*Cf*Tf^2*Nf^2*almm^2
          + 1357/6*Ca*Cf^2*Tf*Nf
          - 421/3*Ca*Cf^2*Tf*Nf*almm
          - 17*Ca*Cf^2*Tf*Nf*almm^2
          - 83015/24*Ca*Cf^3
          + 941/2*Ca*Cf^3*almm
          + 48*Ca*Cf^3*almm^2
          - 3/2*Ca*Cf^3*almm^3
          - 1/4*Ca*Cf^3*almm^4
          + 58301/24*Ca^2*Cf*Tf*Nf
          - 9047/18*Ca^2*Cf*Tf*Nf*almm
          - 505/12*Ca^2*Cf*Tf*Nf*almm^2
          + 17/4*Ca^2*Cf*Tf*Nf*almm^3
          + 1/8*Ca^2*Cf*Tf*Nf*almm^4
          + 47015/32*Ca^2*Cf^2
          + 1165/48*Ca^2*Cf^2*almm
          - 79/16*Ca^2*Cf^2*almm^2
          - 33/4*Ca^2*Cf^2*almm^3
          - 37/32*Ca^2*Cf^2*almm^4
          - 249719/64*Ca^3*Cf
          + 109055/72*Ca^3*Cf*almm
          - 11579/96*Ca^3*Cf*almm^2
          - 1061/64*Ca^3*Cf*almm^3
          + 23/8*Ca^3*Cf*almm^4
          - 480*z5*Cf^3*Tf*Nf
          + 80*z5*Ca*Cf^2*Tf*Nf
          + 1320*z5*Ca*Cf^3
          - 220*z5*Ca^2*Cf^2
          - 21885/64*z5*Ca^3*Cf
          - 615/16*z5*Ca^3*Cf*almm
          - 265/32*z5*Ca^3*Cf*almm^2
          + 5/4*z5*Ca^3*Cf*almm^3
          - 240*z3*Nc^-1*d4FA
          + 480*z3*Nf*Nc^-1*d4FF
          + 64*z3*Cf^2*Tf^2*Nf^2
          - 64/3*z3*Cf^2*Tf^2*Nf^2*almm
          - 152*z3*Cf^3*Tf*Nf
          + 48*z3*Cf^3*Tf*Nf*almm
          - 8*z3*Cf^3*Tf*Nf*almm^2
          + 336*z3*Cf^4
          + 144*z3*Ca*Cf*Tf^2*Nf^2
          + 32*z3*Ca*Cf*Tf^2*Nf^2*almm
          + 632*z3*Ca*Cf^2*Tf*Nf
          - 308/3*z3*Ca*Cf^2*Tf*Nf*almm
          - 20*z3*Ca*Cf^2*Tf*Nf*almm^2
          - 206*z3*Ca*Cf^3
          - 159*z3*Ca*Cf^3*almm
          + 71/2*z3*Ca*Cf^3*almm^2
          + 3*z3*Ca*Cf^3*almm^3
          - 2497/2*z3*Ca^2*Cf*Tf*Nf
          + 30*z3*Ca^2*Cf*Tf*Nf*almm
          + 18*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 13045/8*z3*Ca^2*Cf^2
          + 5315/12*z3*Ca^2*Cf^2*almm
          + 401/8*z3*Ca^2*Cf^2*almm^2
          - 3/4*z3*Ca^2*Cf^2*almm^3
          + 88907/32*z3*Ca^3*Cf
          - 2555/4*z3*Ca^3*Cf*almm
          - 6517/64*z3*Ca^3*Cf*almm^2
          - 71/16*z3*Ca^3*Cf*almm^3
          - 3/32*z3*Ca^3*Cf*almm^4
          )

       + amm^5 * (
          - 6768*Tf*Nc^-2*Nca*d4FA
          + 352*Tf*Nf*Nc^-2*Nca*d4FF
          - 1760/3*Tf*Nf*Nc^-1*d4FA
          + 4576/3*Tf*Nf^2*Nc^-1*d4FF
          - 9641/24*Cf*Nca^-1*d4AA
          + 53/16*Cf*Nca^-1*d4AA*almm
          + 13/8*Cf*Nca^-1*d4AA*almm^2
          + 3/16*Cf*Nca^-1*d4AA*almm^3
          - 1408/9*Cf*Tf^4*Nf^4
          + 27728/27*Cf^2*Tf^3*Nf^3
          - 32*Cf^2*Tf^3*Nf^3*almm
          - 86930/9*Cf^3*Tf^2*Nf^2
          + 8*Cf^3*Tf^2*Nf^2*almm
          - 16/3*Cf^3*Tf^2*Nf^2*almm^2
          - 9041/9*Cf^4*Tf*Nf
          + 6*Cf^4*Tf*Nf*almm
          - 4*Cf^4*Tf*Nf*almm^2
          - 50995/8*Cf^5
          + 10160*Ca*Nc^-1*d4FA
          - 320*Ca*Nc^-1*d4FA*almm
          - 32*Ca*Nc^-1*d4FA*almm^2
          - 19552/3*Ca*Nf*Nc^-1*d4FF
          + 640*Ca*Nf*Nc^-1*d4FF*almm
          + 64*Ca*Nf*Nc^-1*d4FF*almm^2
          + 90796/27*Ca*Cf*Tf^3*Nf^3
          - 776/9*Ca*Cf*Tf^3*Nf^3*almm
          - 16*Ca*Cf*Tf^3*Nf^3*almm^2
          - 4552*Ca*Cf^2*Tf^2*Nf^2
          + 4850/3*Ca*Cf^2*Tf^2*Nf^2*almm
          + 1124/9*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 4*Ca*Cf^2*Tf^2*Nf^2*almm^3
          + 699188/9*Ca*Cf^3*Tf*Nf
          - 25433/3*Ca*Cf^3*Tf*Nf*almm
          - 5249/6*Ca*Cf^3*Tf*Nf*almm^2
          + 5*Ca*Cf^3*Tf*Nf*almm^3
          + 1762895/72*Ca*Cf^4
          - 3115/2*Ca*Cf^4*almm
          - 567/4*Ca*Cf^4*almm^2
          + 3/4*Ca*Cf^4*almm^3
          + 3/2*Ca*Cf^4*almm^4
          + 1/4*Ca*Cf^4*almm^5
          - 242216/9*Ca^2*Cf*Tf^2*Nf^2
          + 32365/9*Ca^2*Cf*Tf^2*Nf^2*almm
          + 1945/6*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 203/6*Ca^2*Cf*Tf^2*Nf^2*almm^3
          - 3/2*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 836839/36*Ca^2*Cf^2*Tf*Nf
          - 83525/24*Ca^2*Cf^2*Tf*Nf*almm
          + 4847/18*Ca^2*Cf^2*Tf*Nf*almm^2
          + 143*Ca^2*Cf^2*Tf*Nf*almm^3
          + 45/8*Ca^2*Cf^2*Tf*Nf*almm^4
          - 3010105/18*Ca^2*Cf^3
          + 3311129/96*Ca^2*Cf^3*almm
          + 18439/16*Ca^2*Cf^3*almm^2
          - 1723/4*Ca^2*Cf^3*almm^3
          - 315/32*Ca^2*Cf^3*almm^4
          + 17/16*Ca^2*Cf^3*almm^5
          + 12501425/144*Ca^3*Cf*Tf*Nf
          - 6388475/288*Ca^3*Cf*Tf*Nf*almm
          - 15461/48*Ca^3*Cf*Tf*Nf*almm^2
          + 36809/96*Ca^3*Cf*Tf*Nf*almm^3
          + 13/6*Ca^3*Cf*Tf*Nf*almm^4
          - 5/8*Ca^3*Cf*Tf*Nf*almm^5
          + 20238511/216*Ca^3*Cf^2
          - 811817/64*Ca^3*Cf^2*almm
          - 715069/576*Ca^3*Cf^2*almm^2
          - 3651/64*Ca^3*Cf^2*almm^3
          + 1043/64*Ca^3*Cf^2*almm^4
          + 243/64*Ca^3*Cf^2*almm^5
          - 348470791/3456*Ca^4*Cf
          + 88415531/2304*Ca^4*Cf*almm
          - 5117057/1536*Ca^4*Cf*almm^2
          - 207967/512*Ca^4*Cf*almm^3
          + 27673/384*Ca^4*Cf*almm^4
          - 413/128*Ca^4*Cf*almm^5
          + 34979/2*z7*Tf*Nf*Nc^-1*d4FA
          - 623*z7*Tf*Nf*Nc^-1*d4FA*almm
          + 9408*z7*Tf*Nf^2*Nc^-1*d4FF
          + 1507387/512*z7*Cf*Nca^-1*d4AA
          - 2009/128*z7*Cf*Nca^-1*d4AA*almm
          - 19061/512*z7*Cf*Nca^-1*d4AA*almm^2
          + 21469/512*z7*Cf*Nca^-1*d4AA*almm^3
          + 61600*z7*Cf^4*Tf*Nf
          - 198121/4*z7*Ca*Nc^-1*d4FA
          + 42175/16*z7*Ca*Nc^-1*d4FA*almm
          + 1687/32*z7*Ca*Nc^-1*d4FA*almm^2
          - 25872*z7*Ca*Nf*Nc^-1*d4FF
          + 4704*z7*Ca*Cf^2*Tf^2*Nf^2
          - 275408/3*z7*Ca*Cf^3*Tf*Nf
          - 169400*z7*Ca*Cf^4
          - 2156*z7*Ca^2*Cf*Tf^2*Nf^2
          + 81949/2*z7*Ca^2*Cf^2*Tf*Nf
          - 161/4*z7*Ca^2*Cf^2*Tf*Nf*almm
          + 757372/3*z7*Ca^2*Cf^3
          - 450149/48*z7*Ca^3*Cf*Tf*Nf
          - 5789/48*z7*Ca^3*Cf*Tf*Nf*almm
          + 161/96*z7*Ca^3*Cf*Tf*Nf*almm^2
          - 1186031/8*z7*Ca^3*Cf^2
          + 4025/32*z7*Ca^3*Cf^2*almm
          + 161/64*z7*Ca^3*Cf^2*almm^2
          + 53634413/1536*z7*Ca^4*Cf
          + 1064651/4096*z7*Ca^4*Cf*almm
          + 691649/12288*z7*Ca^4*Cf*almm^2
          + 26845/6144*z7*Ca^4*Cf*almm^3
          - 1323/1024*z7*Ca^4*Cf*almm^4
          + 25440*z5*Tf*Nc^-2*Nca*d4FA
          - 11840*z5*Tf*Nf*Nc^-2*Nca*d4FF
          - 9250/3*z5*Tf*Nf*Nc^-1*d4FA
          - 450*z5*Tf*Nf*Nc^-1*d4FA*almm
          + 20*z5*Tf*Nf*Nc^-1*d4FA*almm^2
          - 1280*z5*Tf*Nf^2*Nc^-1*d4FF
          + 1695605/384*z5*Cf*Nca^-1*d4AA
          - 165665/128*z5*Cf*Nca^-1*d4AA*almm
          + 13185/128*z5*Cf*Nca^-1*d4AA*almm^2
          - 2675/128*z5*Cf*Nca^-1*d4AA*almm^3
          - 5/64*z5*Cf*Nca^-1*d4AA*almm^4
          + 2560/3*z5*Cf^2*Tf^3*Nf^3
          + 27520/9*z5*Cf^3*Tf^2*Nf^2
          - 58400/3*z5*Cf^4*Tf*Nf
          - 2080*z5*Cf^5
          - 41505/2*z5*Ca*Nc^-1*d4FA
          + 16875/4*z5*Ca*Nc^-1*d4FA*almm
          + 55/8*z5*Ca*Nc^-1*d4FA*almm^2
          - 15/4*z5*Ca*Nc^-1*d4FA*almm^3
          + 44480/3*z5*Ca*Nf*Nc^-1*d4FF
          - 19840/27*z5*Ca*Cf*Tf^3*Nf^3
          - 76960/9*z5*Ca*Cf^2*Tf^2*Nf^2
          - 80*z5*Ca*Cf^2*Tf^2*Nf^2*almm
          - 194800/9*z5*Ca*Cf^3*Tf*Nf
          + 5960*z5*Ca*Cf^3*Tf*Nf*almm
          + 480*z5*Ca*Cf^3*Tf*Nf*almm^2
          + 168400/3*z5*Ca*Cf^4
          + 5765*z5*Ca^2*Cf*Tf^2*Nf^2
          - 290/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm
          + 10/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 233050/9*z5*Ca^2*Cf^2*Tf*Nf
          - 3325/2*z5*Ca^2*Cf^2*Tf*Nf*almm
          - 185/3*z5*Ca^2*Cf^2*Tf*Nf*almm^2
          + 329740/9*z5*Ca^2*Cf^3
          - 16825*z5*Ca^2*Cf^3*almm
          - 2785/2*z5*Ca^2*Cf^3*almm^2
          - 1538305/144*z5*Ca^3*Cf*Tf*Nf
          + 5435/6*z5*Ca^3*Cf*Tf*Nf*almm
          - 75/16*z5*Ca^3*Cf*Tf*Nf*almm^2
          - 5*z5*Ca^3*Cf*Tf*Nf*almm^3
          - 17777605/576*z5*Ca^3*Cf^2
          + 43605/8*z5*Ca^3*Cf^2*almm
          + 1355/6*z5*Ca^3*Cf^2*almm^2
          - 5/4*z5*Ca^3*Cf^2*almm^3
          + 185325395/27648*z5*Ca^4*Cf
          + 3831515/3072*z5*Ca^4*Cf*almm
          + 1419425/3072*z5*Ca^4*Cf*almm^2
          + 346925/3072*z5*Ca^4*Cf*almm^3
          - 5335/1536*z5*Ca^4*Cf*almm^4
          - 5/16*z5*Ca^4*Cf*almm^5
          - 3840*z3*Tf*Nc^-2*Nca*d4FA
          + 4928*z3*Tf*Nf*Nc^-2*Nca*d4FF
          + 12346/3*z3*Tf*Nf*Nc^-1*d4FA
          - 450*z3*Tf*Nf*Nc^-1*d4FA*almm
          - 76/3*z3*Tf*Nf*Nc^-1*d4FA*almm^2
          - 2*z3*Tf*Nf*Nc^-1*d4FA*almm^3
          - 6784*z3*Tf*Nf^2*Nc^-1*d4FF
          + 188489/192*z3*Cf*Nca^-1*d4AA
          + 40331/64*z3*Cf*Nca^-1*d4AA*almm
          - 933/32*z3*Cf*Nca^-1*d4AA*almm^2
          - 75/32*z3*Cf*Nca^-1*d4AA*almm^3
          + 13/8*z3*Cf*Nca^-1*d4AA*almm^4
          + 1/32*z3*Cf*Nca^-1*d4AA*almm^5
          - 5888/9*z3*Cf^2*Tf^3*Nf^3
          + 128/3*z3*Cf^2*Tf^3*Nf^3*almm
          + 2080*z3*Cf^3*Tf^2*Nf^2
          - 192*z3*Cf^3*Tf^2*Nf^2*almm
          + 32/3*z3*Cf^3*Tf^2*Nf^2*almm^2
          - 16048*z3*Cf^4*Tf*Nf
          + 288*z3*Cf^4*Tf*Nf*almm
          - 32*z3*Cf^4*Tf*Nf*almm^2
          - 848*z3*Cf^5
          - 27893/2*z3*Ca*Nc^-1*d4FA
          + 4025/4*z3*Ca*Nc^-1*d4FA*almm
          + 7447/24*z3*Ca*Nc^-1*d4FA*almm^2
          + 17*z3*Ca*Nc^-1*d4FA*almm^3
          + 15/8*z3*Ca*Nc^-1*d4FA*almm^4
          + 1/8*z3*Ca*Nc^-1*d4FA*almm^5
          + 63424/3*z3*Ca*Nf*Nc^-1*d4FF
          - 4800*z3*Ca*Nf*Nc^-1*d4FF*almm
          - 480*z3*Ca*Nf*Nc^-1*d4FF*almm^2
          - 10880/27*z3*Ca*Cf*Tf^3*Nf^3
          - 256/9*z3*Ca*Cf*Tf^3*Nf^3*almm
          + 2992/9*z3*Ca*Cf^2*Tf^2*Nf^2
          - 3976/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm
          + 304/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm^2
          + 16*z3*Ca*Cf^2*Tf^2*Nf^2*almm^3
          + 17164*z3*Ca*Cf^3*Tf*Nf
          + 2100*z3*Ca*Cf^3*Tf*Nf*almm
          - 1340/3*z3*Ca*Cf^3*Tf*Nf*almm^2
          + 22*z3*Ca*Cf^3*Tf*Nf*almm^3
          + 4*z3*Ca*Cf^3*Tf*Nf*almm^4
          + 48162*z3*Ca*Cf^4
          - 3810*z3*Ca*Cf^4*almm
          - 314*z3*Ca*Cf^4*almm^2
          + 3/2*z3*Ca*Cf^4*almm^3
          + 101780/9*z3*Ca^2*Cf*Tf^2*Nf^2
          - 1519/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm
          - 415*z3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 24*z3*Ca^2*Cf*Tf^2*Nf^2*almm^3
          + 329147/36*z3*Ca^2*Cf^2*Tf*Nf
          - 6548/3*z3*Ca^2*Cf^2*Tf*Nf*almm
          - 5351/12*z3*Ca^2*Cf^2*Tf*Nf*almm^2
          + 149/2*z3*Ca^2*Cf^2*Tf*Nf*almm^3
          + 4*z3*Ca^2*Cf^2*Tf*Nf*almm^4
          - 1118997/16*z3*Ca^2*Cf^3
          + 21489/8*z3*Ca^2*Cf^3*almm
          + 102041/48*z3*Ca^2*Cf^3*almm^2
          - 473/4*z3*Ca^2*Cf^3*almm^3
          - 131/4*z3*Ca^2*Cf^3*almm^4
          - 1/4*z3*Ca^2*Cf^3*almm^5
          - 3668861/72*z3*Ca^3*Cf*Tf*Nf
          + 70267/8*z3*Ca^3*Cf*Tf*Nf*almm
          + 230357/144*z3*Ca^3*Cf*Tf*Nf*almm^2
          - 449/12*z3*Ca^3*Cf*Tf*Nf*almm^3
          - 9/2*z3*Ca^3*Cf*Tf*Nf*almm^4
          - 144467/72*z3*Ca^3*Cf^2
          + 223025/24*z3*Ca^3*Cf^2*almm
          - 13739/64*z3*Ca^3*Cf^2*almm^2
          - 10175/32*z3*Ca^3*Cf^2*almm^3
          - 149/16*z3*Ca^3*Cf^2*almm^4
          - 3/16*z3*Ca^3*Cf^2*almm^5
          + 464195245/6912*z3*Ca^4*Cf
          - 54160309/2304*z3*Ca^4*Cf*almm
          - 1550375/4608*z3*Ca^4*Cf*almm^2
          + 887923/1536*z3*Ca^4*Cf*almm^3
          + 34895/768*z3*Ca^4*Cf*almm^4
          + 829/768*z3*Ca^4*Cf*almm^5
          - 6312*z3^2*Tf*Nf*Nc^-1*d4FA
          + 1032*z3^2*Tf*Nf*Nc^-1*d4FA*almm
          + 4*z3^2*Tf*Nf*Nc^-1*d4FA*almm^2
          + 1536*z3^2*Tf*Nf^2*Nc^-1*d4FF
          - 424233/64*z3^2*Cf*Nca^-1*d4AA
          + 24939/64*z3^2*Cf*Nca^-1*d4AA*almm
          + 219/64*z3^2*Cf*Nca^-1*d4AA*almm^2
          - 21/64*z3^2*Cf*Nca^-1*d4AA*almm^3
          + 512/3*z3^2*Cf^3*Tf^2*Nf^2
          - 7808*z3^2*Cf^4*Tf*Nf
          + 40062*z3^2*Ca*Nc^-1*d4FA
          - 3375*z3^2*Ca*Nc^-1*d4FA*almm
          - 83*z3^2*Ca*Nc^-1*d4FA*almm^2
          - 3/4*z3^2*Ca*Nc^-1*d4FA*almm^3
          - 4224*z3^2*Ca*Nf*Nc^-1*d4FF
          - 768*z3^2*Ca*Cf^2*Tf^2*Nf^2
          + 53248/3*z3^2*Ca*Cf^3*Tf*Nf
          - 96*z3^2*Ca*Cf^3*Tf*Nf*almm
          + 21472*z3^2*Ca*Cf^4
          + 64/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          - 13388*z3^2*Ca^2*Cf^2*Tf*Nf
          + 294*z3^2*Ca^2*Cf^2*Tf*Nf*almm
          - 12*z3^2*Ca^2*Cf^2*Tf*Nf*almm^2
          - 150304/3*z3^2*Ca^2*Cf^3
          + 300*z3^2*Ca^2*Cf^3*almm
          + 6*z3^2*Ca^2*Cf^3*almm^2
          + 71027/12*z3^2*Ca^3*Cf*Tf*Nf
          - 505/4*z3^2*Ca^3*Cf*Tf*Nf*almm
          + 103/12*z3^2*Ca^3*Cf*Tf*Nf*almm^2
          + 42889*z3^2*Ca^3*Cf^2
          - 3855/4*z3^2*Ca^3*Cf^2*almm
          + 57/8*z3^2*Ca^3*Cf^2*almm^2
          - 29341915/1536*z3^2*Ca^4*Cf
          + 88605/512*z3^2*Ca^4*Cf*almm
          - 53863/1536*z3^2*Ca^4*Cf*almm^2
          - 883/512*z3^2*Ca^4*Cf*almm^3
          - 81/256*z3^2*Ca^4*Cf*almm^4
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                            Conversion functions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


C_A_mmom =

       + 1

       + a * (
          - 20/9*Tf*Nf
          + 97/36*Ca
          + 1/2*Ca*al
          + 1/4*Ca*al^2
          )

       + a^2 * (
          + 400/81*Tf^2*Nf^2
          - 55/3*Cf*Tf*Nf
          - 8659/324*Ca*Tf*Nf
          - 10/9*Ca*Tf*Nf*al
          + 83105/2592*Ca^2
          + 313/288*Ca^2*al
          + 17/24*Ca^2*al^2
          + 1/16*Ca^2*al^3
          + 16*z3*Cf*Tf*Nf
          - 8*z3*Ca*Tf*Nf
          - 3*z3*Ca^2
          + 2*z3*Ca^2*al
          + 1/8*z3*Ca^2*al^2
          )

       + a^3 * (
          - 8000/729*Tf^3*Nf^3
          + 14002/81*Cf*Tf^2*Nf^2
          + 286/9*Cf^2*Tf*Nf
          + 12043/81*Ca*Tf^2*Nf^2
          + 56/81*Ca*Tf^2*Nf^2*al
          - 128819/324*Ca*Cf*Tf*Nf
          - 55/6*Ca*Cf*Tf*Nf*al
          - 2080363/3888*Ca^2*Tf*Nf
          - 6181/648*Ca^2*Tf*Nf*al
          - 1259/432*Ca^2*Tf*Nf*al^2
          + 44961125/93312*Ca^3
          + 161965/10368*Ca^3*al
          + 59557/6912*Ca^3*al^2
          + 217/384*Ca^3*al^3
          + 3/64*Ca^3*al^4
          - 160*z5*Cf^2*Tf*Nf
          + 80*z5*Ca*Cf*Tf*Nf
          + 160/3*z5*Ca^2*Tf*Nf
          - 7025/192*z5*Ca^3
          - 115/8*z5*Ca^3*al
          - 325/96*z5*Ca^3*al^2
          + 5/12*z5*Ca^3*al^3
          - 12*z4*Ca*Cf*Tf*Nf
          + 9*z4*Ca^2*Tf*Nf
          - 9/32*z4*Ca^3
          - 3/8*z4*Ca^3*al
          - 416/3*z3*Cf*Tf^2*Nf^2
          + 296/3*z3*Cf^2*Tf*Nf
          + 64*z3*Ca*Tf^2*Nf^2
          + 64/9*z3*Ca*Tf^2*Nf^2*al
          + 252*z3*Ca*Cf*Tf*Nf
          + 8*z3*Ca*Cf*Tf*Nf*al
          - 469/6*z3*Ca^2*Tf*Nf
          - 118/3*z3*Ca^2*Tf*Nf*al
          + 5/9*z3*Ca^2*Tf*Nf*al^2
          - 1937/24*z3*Ca^3
          + 14311/288*z3*Ca^3*al
          + 833/576*z3*Ca^3*al^2
          - 25/96*z3*Ca^3*al^3
          )

       + a^4 * (
          - 3319/3456*Nca^-1*d4AA
          + 385/96*Nca^-1*d4AA*al
          + 487/384*Nca^-1*d4AA*al^2
          + 4544/27*Nf*Nca^-1*d4FA
          - 6896/27*Nf^2*Nca^-1*d4FF
          + 160000/6561*Tf^4*Nf^4
          - 295702/243*Cf*Tf^3*Nf^3
          + 13025/54*Cf^2*Tf^2*Nf^2
          + 31/3*Cf^3*Tf*Nf
          - 7962847/13122*Ca*Tf^3*Nf^3
          + 4640/729*Ca*Tf^3*Nf^3*al
          + 2449693/324*Ca*Cf*Tf^2*Nf^2
          + 5921/81*Ca*Cf*Tf^2*Nf^2*al
          + 25463/24*Ca*Cf^2*Tf*Nf
          + 143/9*Ca*Cf^2*Tf*Nf*al
          + 334272055/69984*Ca^2*Tf^2*Nf^2
          + 272087/11664*Ca^2*Tf^2*Nf^2*al
          + 7697/972*Ca^2*Tf^2*Nf^2*al^2
          - 4847311/486*Ca^2*Cf*Tf*Nf
          - 392273/2592*Ca^2*Cf*Tf*Nf*al
          - 3451/144*Ca^2*Cf*Tf*Nf*al^2
          - 1316743103/104976*Ca^3*Tf*Nf
          - 50964323/186624*Ca^3*Tf*Nf*al
          - 4753745/62208*Ca^3*Tf*Nf*al^2
          - 2623/1728*Ca^3*Tf*Nf*al^3
          + 31152054413/3359232*Ca^4
          + 455927855/1492992*Ca^4*al
          + 2199719/15552*Ca^4*al^2
          + 123253/13824*Ca^4*al^3
          + 6115/9216*Ca^4*al^4
          + 13/256*Ca^4*al^5
          + 99757/128*z7*Nca^-1*d4AA
          + 3997/384*z7*Nca^-1*d4AA*al
          - 58331/1536*z7*Nca^-1*d4AA*al^2
          + 21469/1536*z7*Nca^-1*d4AA*al^3
          - 49/2*z7*Nf*Nca^-1*d4FA
          + 147/2*z7*Nf*Nca^-1*d4FA*al
          + 2240*z7*Cf^3*Tf*Nf
          - 2240*z7*Ca*Cf^2*Tf*Nf
          + 2800/3*z7*Ca^2*Cf*Tf*Nf
          - 9471/4*z7*Ca^3*Tf*Nf
          - 539/8*z7*Ca^3*Tf*Nf*al
          + 9266411/6144*z7*Ca^4
          + 7806659/36864*z7*Ca^4*al
          + 253393/18432*z7*Ca^4*al^2
          + 44653/18432*z7*Ca^4*al^3
          - 441/1024*z7*Ca^4*al^4
          + 50925/512*z6*Nca^-1*d4AA
          + 2375/256*z6*Nca^-1*d4AA*al
          - 925/256*z6*Nca^-1*d4AA*al^2
          - 25/64*z6*Nca^-1*d4AA*al^3
          - 75*z6*Nf*Nca^-1*d4FA
          + 150*z6*Ca*Cf^2*Tf*Nf
          - 75*z6*Ca^2*Cf*Tf*Nf
          - 275/4*z6*Ca^3*Tf*Nf
          + 238325/4096*z6*Ca^4
          + 51175/6144*z6*Ca^4*al
          - 25/48*z6*Ca^4*al^2
          - 25/768*z6*Ca^4*al^3
          + 226975/512*z5*Nca^-1*d4AA
          - 322195/768*z5*Nca^-1*d4AA*al
          + 32545/768*z5*Nca^-1*d4AA*al^2
          - 715/128*z5*Nca^-1*d4AA*al^3
          - 5/192*z5*Nca^-1*d4AA*al^4
          - 1005*z5*Nf*Nca^-1*d4FA
          + 340*z5*Nf*Nca^-1*d4FA*al
          - 320*z5*Nf^2*Nca^-1*d4FF
          + 1280/9*z5*Cf*Tf^3*Nf^3
          + 22400/9*z5*Cf^2*Tf^2*Nf^2
          - 1960*z5*Cf^3*Tf*Nf
          + 640/27*z5*Ca*Tf^3*Nf^3
          - 21224/9*z5*Ca*Cf*Tf^2*Nf^2
          - 36970/9*z5*Ca*Cf^2*Tf*Nf
          - 80*z5*Ca*Cf^2*Tf*Nf*al
          - 2554/3*z5*Ca^2*Tf^2*Nf^2
          - 230/9*z5*Ca^2*Tf^2*Nf^2*al
          + 10/9*z5*Ca^2*Tf^2*Nf^2*al^2
          + 40046/9*z5*Ca^2*Cf*Tf*Nf
          + 13*z5*Ca^2*Cf*Tf*Nf*al
          + 614899/144*z5*Ca^3*Tf*Nf
          + 39583/144*z5*Ca^3*Tf*Nf*al
          + 5015/432*z5*Ca^3*Tf*Nf*al^2
          - 55/27*z5*Ca^3*Tf*Nf*al^3
          - 360544127/110592*z5*Ca^4
          - 7643627/18432*z5*Ca^4*al
          - 2492329/27648*z5*Ca^4*al^2
          + 134915/27648*z5*Ca^4*al^3
          + 1985/4608*z5*Ca^4*al^4
          + 989/32*z4*Nca^-1*d4AA
          - 1347/128*z4*Nca^-1*d4AA*al
          - 3/256*z4*Nca^-1*d4AA*al^2
          - 3/64*z4*Nca^-1*d4AA*al^3
          - 3/256*z4*Nca^-1*d4AA*al^4
          - 172*z4*Nf*Nca^-1*d4FA
          + 64*z4*Nf^2*Nca^-1*d4FF
          - 88/3*z4*Cf^2*Tf^2*Nf^2
          - 8/3*z4*Ca*Tf^3*Nf^3
          + 226/3*z4*Ca*Cf*Tf^2*Nf^2
          - 245/6*z4*Ca*Cf^2*Tf*Nf
          - 199/6*z4*Ca^2*Tf^2*Nf^2
          - z4*Ca^2*Tf^2*Nf^2*al
          - 377/3*z4*Ca^2*Cf*Tf*Nf
          - 21/2*z4*Ca^2*Cf*Tf*Nf*al
          + 3*z4*Ca^2*Cf*Tf*Nf*al^2
          + 4359/32*z4*Ca^3*Tf*Nf
          + 59/6*z4*Ca^3*Tf*Nf*al
          - 139/64*z4*Ca^3*Tf*Nf*al^2
          - 52221/2048*z4*Ca^4
          - 11947/1536*z4*Ca^4*al
          - 25/2048*z4*Ca^4*al^2
          + 29/256*z4*Ca^4*al^3
          + 1/2048*z4*Ca^4*al^4
          + 311113/768*z3*Nca^-1*d4AA
          + 33515/192*z3*Nca^-1*d4AA*al
          - 4765/768*z3*Nca^-1*d4AA*al^2
          - 863/384*z3*Nca^-1*d4AA*al^3
          + 205/384*z3*Nca^-1*d4AA*al^4
          + 1/64*z3*Nca^-1*d4AA*al^5
          - 1964*z3*Nf*Nca^-1*d4FA
          - 992/3*z3*Nf*Nca^-1*d4FA*al
          + 336*z3*Nf^2*Nca^-1*d4FF
          + 7712/9*z3*Cf*Tf^3*Nf^3
          - 25792/9*z3*Cf^2*Tf^2*Nf^2
          - 104*z3*Cf^3*Tf*Nf
          - 32680/81*z3*Ca*Tf^3*Nf^3
          - 1280/27*z3*Ca*Tf^3*Nf^3*al
          - 30490/9*z3*Ca*Cf*Tf^2*Nf^2
          - 16*z3*Ca*Cf*Tf^2*Nf^2*al
          + 24541/6*z3*Ca*Cf^2*Tf*Nf
          + 148/3*z3*Ca*Cf^2*Tf*Nf*al
          + 98027/54*z3*Ca^2*Tf^2*Nf^2
          + 11708/27*z3*Ca^2*Tf^2*Nf^2*al
          + 92/81*z3*Ca^2*Tf^2*Nf^2*al^2
          + 74723/18*z3*Ca^2*Cf*Tf*Nf
          - 160/3*z3*Ca^2*Cf*Tf*Nf*al
          + 349/24*z3*Ca^2*Cf*Tf*Nf*al^2
          - 24397/144*z3*Ca^3*Tf*Nf
          - 481937/432*z3*Ca^3*Tf*Nf*al
          - 81635/5184*z3*Ca^3*Tf*Nf*al^2
          + 31/27*z3*Ca^3*Tf*Nf*al^3
          - 169061005/82944*z3*Ca^4
          + 2781947/3072*z3*Ca^4*al
          + 7942699/165888*z3*Ca^4*al^2
          - 116411/27648*z3*Ca^4*al^3
          + 3917/9216*z3*Ca^4*al^4
          + 11/1536*z3*Ca^4*al^5
          - 753337/768*z3^2*Nca^-1*d4AA
          + 17449/128*z3^2*Nca^-1*d4AA*al
          + 1581/128*z3^2*Nca^-1*d4AA*al^2
          - 17/64*z3^2*Nca^-1*d4AA*al^3
          + 5350/3*z3^2*Nf*Nca^-1*d4FA
          - 16*z3^2*Nf*Nca^-1*d4FA*al
          + 512/3*z3^2*Nf^2*Nca^-1*d4FF
          + 512*z3^2*Cf^2*Tf^2*Nf^2
          - 512*z3^2*Ca*Cf*Tf^2*Nf^2
          + 60*z3^2*Ca*Cf^2*Tf*Nf
          + 1280/9*z3^2*Ca^2*Tf^2*Nf^2
          - 506*z3^2*Ca^2*Cf*Tf*Nf
          + 64*z3^2*Ca^2*Cf*Tf*Nf*al
          + 2*z3^2*Ca^2*Cf*Tf*Nf*al^2
          + 1421/18*z3^2*Ca^3*Tf*Nf
          - 221/6*z3^2*Ca^3*Tf*Nf*al
          - 13/12*z3^2*Ca^3*Tf*Nf*al^2
          + 2525917/18432*z3^2*Ca^4
          - 99871/3072*z3^2*Ca^4*al
          + 3163/1536*z3^2*Ca^4*al^2
          + 89/1536*z3^2*Ca^4*al^3
          - 23/256*z3^2*Ca^4*al^4
          )
         ;

C_alpha_mmom =

       + 1

       + a * (
          - 1/2*Ca*al
          )

       + a^2 * (
          - 63/32*Ca^2*al
          - 3/32*Ca^2*al^2
          + 3/8*z3*Ca^2*al
          )

       + a^3 * (
          + 2321/288*Ca^2*Tf*Nf*al
          - 52073/2304*Ca^3*al
          - 1243/768*Ca^3*al^2
          - 25/384*Ca^3*al^3
          - 45/32*z5*Ca^3*al
          - 17/12*z3*Ca^2*Tf*Nf*al
          + 1279/192*z3*Ca^3*al
          + 5/32*z3*Ca^3*al^2
          - 1/64*z3*Ca^3*al^3
          )

       + a^4 * (
          - 168343/5832*Ca^2*Tf^2*Nf^2*al
          + 1171/16*Ca^2*Cf*Tf*Nf*al
          + 42276335/186624*Ca^3*Tf*Nf*al
          + 9991/2304*Ca^3*Tf*Nf*al^2
          - 562603153/1492992*Ca^4*al
          - 101989/4608*Ca^4*al^2
          - 3295/2048*Ca^4*al^3
          - 135/2048*Ca^4*al^4
          - 903/256*z7*Nca^-1*d4AA*al
          + 23639/4096*z7*Ca^4*al
          - 1323/2048*z7*Ca^4*al^2
          + 75/16*z6*Nca^-1*d4AA*al
          + 75/256*z6*Nca^-1*d4AA*al^2
          - 25/64*z6*Nca^-1*d4AA*al^3
          + 3625/2048*z6*Ca^4*al
          + 25/128*z6*Ca^4*al^2
          - 25/768*z6*Ca^4*al^3
          + 4295/128*z5*Nca^-1*d4AA*al
          - 65/32*z5*Nca^-1*d4AA*al^2
          + 5/64*z5*Nca^-1*d4AA*al^3
          + 10/3*z5*Ca^2*Tf^2*Nf^2*al
          - 7/2*z5*Ca^2*Cf*Tf*Nf*al
          - 19/48*z5*Ca^3*Tf*Nf*al
          - 5/12*z5*Ca^3*Tf*Nf*al^2
          - 14593/768*z5*Ca^4*al
          + 733/1024*z5*Ca^4*al^2
          - 305/1536*z5*Ca^4*al^3
          - 333/128*z4*Nca^-1*d4AA*al
          - 99/256*z4*Nca^-1*d4AA*al^2
          + 21/512*z4*Nca^-1*d4AA*al^3
          - 3/512*z4*Nca^-1*d4AA*al^4
          - 1/2*z4*Ca^2*Tf^2*Nf^2*al
          - 9*z4*Ca^2*Cf*Tf*Nf*al
          + 447/64*z4*Ca^3*Tf*Nf*al
          + 5/64*z4*Ca^3*Tf*Nf*al^2
          - 1183/1024*z4*Ca^4*al
          - 737/2048*z4*Ca^4*al^2
          + 65/4096*z4*Ca^4*al^3
          + 1/4096*z4*Ca^4*al^4
          - 409/16*z3*Nca^-1*d4AA*al
          - 101/64*z3*Nca^-1*d4AA*al^2
          - 33/256*z3*Nca^-1*d4AA*al^3
          - 3/256*z3*Nca^-1*d4AA*al^4
          + 17/6*z3*Ca^2*Tf^2*Nf^2*al
          - 103/2*z3*Ca^2*Cf*Tf*Nf*al
          - 10811/288*z3*Ca^3*Tf*Nf*al
          + 19/24*z3*Ca^3*Tf*Nf*al^2
          + 630763/4608*z3*Ca^4*al
          + 69/32*z3*Ca^4*al^2
          + 297/2048*z3*Ca^4*al^3
          - 115/6144*z3*Ca^4*al^4
          - 123/64*z3^2*Nca^-1*d4AA*al
          + 357/128*z3^2*Nca^-1*d4AA*al^2
          + 1/32*z3^2*Nca^-1*d4AA*al^3
          + 6*z3^2*Ca^2*Cf*Tf*Nf*al
          - 27/8*z3^2*Ca^3*Tf*Nf*al
          - 4633/1024*z3^2*Ca^4*al
          + 37/512*z3^2*Ca^4*al^2
          + 11/768*z3^2*Ca^4*al^3
          )
         ;

C_c_mmom =

       + 1

       + a * (
          + Ca
          )

       + a^2 * (
          - 95/24*Ca*Tf*Nf
          + 1943/192*Ca^2
          - 7/64*Ca^2*al
          + 1/32*Ca^2*al^2
          - 15/16*z3*Ca^2
          + 3/8*z3*Ca^2*al
          )

       + a^3 * (
          + 5161/486*Ca*Tf^2*Nf^2
          - 899/24*Ca*Cf*Tf*Nf
          - 165637/1944*Ca^2*Tf*Nf
          + 199/144*Ca^2*Tf*Nf*al
          + 1082353/7776*Ca^3
          - 65/576*Ca^3*al
          + 1/1536*Ca^3*al^2
          + 11/384*Ca^3*al^3
          - 65/32*z5*Ca^3
          - 65/32*z5*Ca^3*al
          + 5/16*z5*Ca^3*al^2
          + 6*z4*Ca*Cf*Tf*Nf
          - 9/2*z4*Ca^2*Tf*Nf
          + 9/64*z4*Ca^3
          + 3/16*z4*Ca^3*al
          + 8/9*z3*Ca*Tf^2*Nf^2
          + 22*z3*Ca*Cf*Tf*Nf
          - 29/9*z3*Ca^2*Tf*Nf
          - 13/6*z3*Ca^2*Tf*Nf*al
          - 13483/576*z3*Ca^3
          + 1573/192*z3*Ca^3*al
          - 5/64*z3*Ca^3*al^2
          - 1/64*z3*Ca^3*al^3
          )

       + a^4 * (
          - 3259/256*Nca^-1*d4AA
          - 139/64*Nca^-1*d4AA*al
          - 125/256*Nca^-1*d4AA*al^2
          - 150979/2916*Ca*Tf^3*Nf^3
          + 36485/108*Ca*Cf*Tf^2*Nf^2
          + 4393/48*Ca*Cf^2*Tf*Nf
          + 19609379/31104*Ca^2*Tf^2*Nf^2
          - 173743/23328*Ca^2*Tf^2*Nf^2*al
          - 1934617/1728*Ca^2*Cf*Tf*Nf
          + 1321/96*Ca^2*Cf*Tf*Nf*al
          - 98976887/41472*Ca^3*Tf*Nf
          + 1494803/46656*Ca^3*Tf*Nf*al
          - 185/1536*Ca^3*Tf*Nf*al^2
          + 15583815523/5971968*Ca^4
          - 6848737/373248*Ca^4*al
          + 68017/24576*Ca^4*al^2
          + 721/2048*Ca^4*al^3
          + 73/2048*Ca^4*al^4
          - 106827/1024*z7*Nca^-1*d4AA
          - 119/8*z7*Nca^-1*d4AA*al
          + 6545/512*z7*Nca^-1*d4AA*al^2
          - 441/8*z7*Ca^3*Tf*Nf
          + 711739/4096*z7*Ca^4
          - 105217/12288*z7*Ca^4*al
          + 77357/24576*z7*Ca^4*al^2
          - 441/1024*z7*Ca^4*al^3
          - 50925/1024*z6*Nca^-1*d4AA
          + 2425/512*z6*Nca^-1*d4AA*al
          + 1225/512*z6*Nca^-1*d4AA*al^2
          - 75/128*z6*Nca^-1*d4AA*al^3
          + 75/2*z6*Nf*Nca^-1*d4FA
          - 75*z6*Ca*Cf^2*Tf*Nf
          + 75/2*z6*Ca^2*Cf*Tf*Nf
          + 275/8*z6*Ca^3*Tf*Nf
          - 238325/8192*z6*Ca^4
          - 7675/12288*z6*Ca^4*al
          + 125/192*z6*Ca^4*al^2
          - 25/512*z6*Ca^4*al^3
          - 363115/1024*z5*Nca^-1*d4AA
          + 17735/512*z5*Nca^-1*d4AA*al
          - 4765/512*z5*Nca^-1*d4AA*al^2
          + 65/128*z5*Nca^-1*d4AA*al^3
          + 665/2*z5*Nf*Nca^-1*d4FA
          - 12*z5*Ca*Cf*Tf^2*Nf^2
          - 285*z5*Ca*Cf^2*Tf*Nf
          - 67/2*z5*Ca^2*Tf^2*Nf^2
          + 10/3*z5*Ca^2*Tf^2*Nf^2*al
          + 213*z5*Ca^2*Cf*Tf*Nf
          - 7/2*z5*Ca^2*Cf*Tf*Nf*al
          + 21887/96*z5*Ca^3*Tf*Nf
          + 2459/288*z5*Ca^3*Tf*Nf*al
          - 85/36*z5*Ca^3*Tf*Nf*al^2
          - 9916277/24576*z5*Ca^4
          - 1897451/36864*z5*Ca^4*al
          + 4523/576*z5*Ca^4*al^2
          + 155/1536*z5*Ca^4*al^3
          + 1827/64*z4*Nca^-1*d4AA
          + 15/256*z4*Nca^-1*d4AA*al
          - 393/512*z4*Nca^-1*d4AA*al^2
          + 27/256*z4*Nca^-1*d4AA*al^3
          - 3/512*z4*Nca^-1*d4AA*al^4
          - 18*z4*Nf*Nca^-1*d4FA
          + 4/3*z4*Ca*Tf^3*Nf^3
          - 15*z4*Ca*Cf*Tf^2*Nf^2
          + 111/4*z4*Ca*Cf^2*Tf*Nf
          + 45/4*z4*Ca^2*Tf^2*Nf^2
          - 1/2*z4*Ca^2*Tf^2*Nf^2*al
          + 39*z4*Ca^2*Cf*Tf*Nf
          - 3/4*z4*Ca^2*Cf*Tf*Nf*al
          - 3307/64*z4*Ca^3*Tf*Nf
          + 15/32*z4*Ca^3*Tf*Nf*al
          + 15/128*z4*Ca^3*Tf*Nf*al^2
          + 142471/12288*z4*Ca^4
          + 1579/1024*z4*Ca^4*al
          - 1243/4096*z4*Ca^4*al^2
          + 45/2048*z4*Ca^4*al^3
          + 1/4096*z4*Ca^4*al^4
          + 202049/512*z3*Nca^-1*d4AA
          - 8*z3*Nca^-1*d4AA*al
          - 713/512*z3*Nca^-1*d4AA*al^2
          + 79/256*z3*Nca^-1*d4AA*al^3
          + 5/256*z3*Nca^-1*d4AA*al^4
          - 318*z3*Nf*Nca^-1*d4FA
          - 20/27*z3*Ca*Tf^3*Nf^3
          - 689/3*z3*Ca*Cf*Tf^2*Nf^2
          + 947/4*z3*Ca*Cf^2*Tf*Nf
          + 3533/36*z3*Ca^2*Tf^2*Nf^2
          + 17/2*z3*Ca^2*Tf^2*Nf^2*al
          + 14723/24*z3*Ca^2*Cf*Tf*Nf
          - 143/8*z3*Ca^2*Cf*Tf*Nf*al
          - 16931/384*z3*Ca^3*Tf*Nf
          - 16085/192*z3*Ca^3*Tf*Nf*al
          + 1433/1152*z3*Ca^3*Tf*Nf*al^2
          - 29864767/55296*z3*Ca^4
          + 1087111/6144*z3*Ca^4*al
          - 130991/36864*z3*Ca^4*al^2
          + 3959/6144*z3*Ca^4*al^3
          - 9/2048*z3*Ca^4*al^4
          + 15879/512*z3^2*Nca^-1*d4AA
          - 1807/256*z3^2*Nca^-1*d4AA*al
          - 7/256*z3^2*Nca^-1*d4AA*al^2
          + 9/64*z3^2*Nca^-1*d4AA*al^3
          + 15*z3^2*Nf*Nca^-1*d4FA
          - 30*z3^2*Ca*Cf^2*Tf*Nf
          - 9*z3^2*Ca^2*Cf*Tf*Nf
          + 6*z3^2*Ca^2*Cf*Tf*Nf*al
          + 121/8*z3^2*Ca^3*Tf*Nf
          - 7/2*z3^2*Ca^3*Tf*Nf*al
          + 87063/4096*z3^2*Ca^4
          - 24707/6144*z3^2*Ca^4*al
          - 133/768*z3^2*Ca^4*al^2
          - 15/256*z3^2*Ca^4*al^3
          )
         ;

C_psi_mmom =

       + 1

       + a * (
          - Cf*al
          )

       + a^2 * (
          + 7/2*Cf*Tf*Nf
          + 5/8*Cf^2
          + Cf^2*al^2
          - 41/4*Ca*Cf
          - 13/2*Ca*Cf*al
          - 1/4*Ca*Cf*al^2
          + 3*z3*Ca*Cf
          + 3*z3*Ca*Cf*al
          )

       + a^3 * (
          - 1570/81*Cf*Tf^2*Nf^2
          + 79/6*Cf^2*Tf*Nf
          - 11/2*Cf^2*Tf*Nf*al
          + 73/12*Cf^3
          - 17/8*Cf^3*al
          - Cf^3*al^3
          + 11887/81*Ca*Cf*Tf*Nf
          + 1723/72*Ca*Cf*Tf*Nf*al
          + 997/24*Ca*Cf^2
          + 33/2*Ca*Cf^2*al
          + 23/2*Ca*Cf^2*al^2
          + 3/4*Ca*Cf^2*al^3
          - 159257/648*Ca^2*Cf
          - 39799/576*Ca^2*Cf*al
          - 371/64*Ca^2*Cf*al^2
          - 3/8*Ca^2*Cf*al^3
          + 20*z5*Ca*Cf^2
          - 20*z5*Ca*Cf^2*al
          - 165/4*z5*Ca^2*Cf
          - 5/2*z5*Ca^2*Cf*al
          - 6*z4*Ca*Cf^2
          + 69/16*z4*Ca^2*Cf
          - 3/8*z4*Ca^2*Cf*al
          - 16*z3*Cf^2*Tf*Nf
          + 2/3*z3*Cf^3*al^3
          - 52/3*z3*Ca*Cf*Tf*Nf
          - 8*z3*Ca*Cf*Tf*Nf*al
          - 44*z3*Ca*Cf^2
          + 11*z3*Ca*Cf^2*al
          - 6*z3*Ca*Cf^2*al^2
          - 1/2*z3*Ca*Cf^2*al^3
          + 3139/24*z3*Ca^2*Cf
          + 35*z3*Ca^2*Cf*al
          + 39/16*z3*Ca^2*Cf*al^2
          + 7/48*z3*Ca^2*Cf*al^3
          )

       + a^4 * (
          + 455/2*Nc^-1*d4FA
          - 9/2*Nc^-1*d4FA*al
          - 474*Nf*Nc^-1*d4FF
          + 21391/243*Cf*Tf^3*Nf^3
          - 76885/216*Cf^2*Tf^2*Nf^2
          + 2938/81*Cf^2*Tf^2*Nf^2*al
          - 21145/144*Cf^3*Tf*Nf
          - 9/2*Cf^3*Tf*Nf*al
          + 15/2*Cf^3*Tf*Nf*al^2
          + 42995/128*Cf^4
          - 55/12*Cf^4*al
          + 29/8*Cf^4*al^2
          + Cf^4*al^4
          - 124783/108*Ca*Cf*Tf^2*Nf^2
          - 118117/1458*Ca*Cf*Tf^2*Nf^2*al
          + 416201/432*Ca*Cf^2*Tf*Nf
          - 162017/2592*Ca*Cf^2*Tf*Nf*al
          - 877/18*Ca*Cf^2*Tf*Nf*al^2
          - 282665/288*Ca*Cf^3
          - 1671/16*Ca*Cf^3*al
          - 757/32*Ca*Cf^3*al^2
          - 18*Ca*Cf^3*al^3
          - 3/2*Ca*Cf^3*al^4
          + 5660951/1296*Ca^2*Cf*Tf*Nf
          + 62286421/93312*Ca^2*Cf*Tf*Nf*al
          + 135/8*Ca^2*Cf*Tf*Nf*al^2
          + 1369055/864*Ca^2*Cf^2
          + 332525/648*Ca^2*Cf^2*al
          + 106609/576*Ca^2*Cf^2*al^2
          + 1183/64*Ca^2*Cf^2*al^3
          + 37/32*Ca^2*Cf^2*al^4
          - 164005363/31104*Ca^3*Cf
          - 842973089/746496*Ca^3*Cf*al
          - 270283/3072*Ca^3*Cf*al^2
          - 12475/1536*Ca^3*Cf*al^3
          - 157/384*Ca^3*Cf*al^4
          + 4697/8*z7*Nc^-1*d4FA
          + 1547/32*z7*Nc^-1*d4FA*al
          - 441/16*z7*Nc^-1*d4FA*al^2
          - 3528*z7*Cf^4
          - 882*z7*Ca*Cf^2*Tf*Nf
          + 10185/2*z7*Ca*Cf^3
          + 399/2*z7*Ca*Cf^3*al
          + 441/2*z7*Ca^2*Cf*Tf*Nf
          - 27895/16*z7*Ca^2*Cf^2
          - 707/16*z7*Ca^2*Cf^2*al
          + 264467/384*z7*Ca^3*Cf
          + 791/24*z7*Ca^3*Cf*al
          - 735/128*z7*Ca^3*Cf*al^2
          + 4275/64*z6*Nc^-1*d4FA
          + 275/8*z6*Nc^-1*d4FA*al
          + 25/8*z6*Nc^-1*d4FA*al^2
          - 400*z6*Cf^4
          - 100*z6*Ca*Cf^2*Tf*Nf
          + 900*z6*Ca*Cf^3
          + 50*z6*Ca^2*Cf*Tf*Nf
          - 3925/8*z6*Ca^2*Cf^2
          - 25/8*z6*Ca^2*Cf^2*al
          + 20725/256*z6*Ca^3*Cf
          + 2875/192*z6*Ca^3*Cf*al
          - 25/192*z6*Ca^3*Cf*al^2
          - 12415/32*z5*Nc^-1*d4FA
          + 240*z5*Nc^-1*d4FA*al
          + 30*z5*Nc^-1*d4FA*al^2
          - 5*z5*Nc^-1*d4FA*al^3
          + 1240*z5*Nf*Nc^-1*d4FF
          - 20/3*z5*Cf^3*Tf*Nf
          + 970*z5*Cf^4
          - 440/9*z5*Ca*Cf*Tf^2*Nf^2
          + 80/3*z5*Ca*Cf*Tf^2*Nf^2*al
          - 118*z5*Ca*Cf^2*Tf*Nf
          + 1034/9*z5*Ca*Cf^2*Tf*Nf*al
          + 1225/3*z5*Ca*Cf^3
          - 270*z5*Ca*Cf^3*al
          + 20*z5*Ca*Cf^3*al^2
          + 63769/72*z5*Ca^2*Cf*Tf*Nf
          - 2227/18*z5*Ca^2*Cf*Tf*Nf*al
          - 1669/8*z5*Ca^2*Cf^2
          - 13925/72*z5*Ca^2*Cf^2*al
          - 10*z5*Ca^2*Cf^2*al^2
          - 2256031/1152*z5*Ca^3*Cf
          + 51577/576*z5*Ca^3*Cf*al
          + 3/8*z5*Ca^3*Cf*al^2
          - 5/12*z5*Ca^3*Cf*al^3
          - 3339/64*z4*Nc^-1*d4FA
          - 303/16*z4*Nc^-1*d4FA*al
          - 3/4*z4*Nc^-1*d4FA*al^2
          + 9/16*z4*Nc^-1*d4FA*al^3
          + 3/64*z4*Nc^-1*d4FA*al^4
          + 12*z4*Cf^2*Tf^2*Nf^2
          + 24*z4*Cf^3*Tf*Nf
          + 150*z4*Cf^4
          - 12*z4*Ca*Cf*Tf^2*Nf^2
          - 2*z4*Ca*Cf*Tf^2*Nf^2*al
          - 57/2*z4*Ca*Cf^2*Tf*Nf*al
          - 318*z4*Ca*Cf^3
          + 6*z4*Ca*Cf^3*al
          + 9/16*z4*Ca^2*Cf*Tf*Nf
          + 183/8*z4*Ca^2*Cf*Tf*Nf*al
          + 3/8*z4*Ca^2*Cf*Tf*Nf*al^2
          + 1263/16*z4*Ca^2*Cf^2
          - 3*z4*Ca^2*Cf^2*al
          + 3/8*z4*Ca^2*Cf^2*al^2
          + 18627/512*z4*Ca^3*Cf
          - 2799/256*z4*Ca^3*Cf*al
          - 61/64*z4*Ca^3*Cf*al^2
          - 3/128*z4*Ca^3*Cf*al^3
          - 1/512*z4*Ca^3*Cf*al^4
          - 613/16*z3*Nc^-1*d4FA
          - 252*z3*Nc^-1*d4FA*al
          - 37/16*z3*Nc^-1*d4FA*al^2
          + 11/2*z3*Nc^-1*d4FA*al^3
          + 1/8*z3*Nc^-1*d4FA*al^4
          - 1124*z3*Nf*Nc^-1*d4FF
          + 16/9*z3*Cf*Tf^3*Nf^3
          + 796/3*z3*Cf^2*Tf^2*Nf^2
          - 32/3*z3*Cf^2*Tf^2*Nf^2*al
          + 103*z3*Cf^3*Tf*Nf
          + 8*z3*Cf^3*Tf*Nf*al
          - 4*z3*Cf^3*Tf*Nf*al^2
          + 3889/2*z3*Cf^4
          - 3*z3*Cf^4*al^2
          - 2/3*z3*Cf^4*al^4
          + 280/3*z3*Ca*Cf*Tf^2*Nf^2
          + 356/27*z3*Ca*Cf*Tf^2*Nf^2*al
          - 653/6*z3*Ca*Cf^2*Tf*Nf
          - 3301/18*z3*Ca*Cf^2*Tf*Nf*al
          + 77/3*z3*Ca*Cf^2*Tf*Nf*al^2
          - 32329/8*z3*Ca*Cf^3
          + 1139/8*z3*Ca*Cf^3*al
          + 9/4*z3*Ca*Cf^3*al^2
          + 13*z3*Ca*Cf^3*al^3
          + z3*Ca*Cf^3*al^4
          - 46643/24*z3*Ca^2*Cf*Tf*Nf
          - 4826/27*z3*Ca^2*Cf*Tf*Nf*al
          - 27/4*z3*Ca^2*Cf*Tf*Nf*al^2
          + 4157/6*z3*Ca^2*Cf^2
          - 1391/9*z3*Ca^2*Cf^2*al
          - 2789/24*z3*Ca^2*Cf^2*al^2
          - 189/16*z3*Ca^2*Cf^2*al^3
          - 31/48*z3*Ca^2*Cf^2*al^4
          + 1073621/288*z3*Ca^3*Cf
          + 536887/864*z3*Ca^3*Cf*al
          + 19345/384*z3*Ca^3*Cf*al^2
          + 401/96*z3*Ca^3*Cf*al^3
          + 21/128*z3*Ca^3*Cf*al^4
          - 4929/32*z3^2*Nc^-1*d4FA
          + 7/4*z3^2*Nc^-1*d4FA*al
          + 17/4*z3^2*Nc^-1*d4FA*al^2
          + 384*z3^2*Nf*Nc^-1*d4FF
          + 80*z3^2*Cf^4
          + 160*z3^2*Ca*Cf^2*Tf*Nf
          + 32*z3^2*Ca*Cf^2*Tf*Nf*al
          - 156*z3^2*Ca*Cf^3
          - 84*z3^2*Ca^2*Cf*Tf*Nf
          - 14*z3^2*Ca^2*Cf*Tf*Nf*al
          + 387/4*z3^2*Ca^2*Cf^2
          + 237/4*z3^2*Ca^2*Cf^2*al
          + 3*z3^2*Ca^2*Cf^2*al^2
          - 10795/64*z3^2*Ca^3*Cf
          - 8659/96*z3^2*Ca^3*Cf*al
          - 17/96*z3^2*Ca^3*Cf*al^2
          )
         ;

C_quarkmass_mmom =

       + 1

       + a * (
          - 4*Cf
          - Cf*al
          )

       + a^2 * (
          + 83/6*Cf*Tf*Nf
          + 19/8*Cf^2
          + 4*Cf^2*al
          + Cf^2*al^2
          - 1285/24*Ca*Cf
          - 7/2*Ca*Cf*al
          - 1/4*Ca*Cf*al^2
          - 12*z3*Cf^2
          + 18*z3*Ca*Cf
          )

       + a^3 * (
          - 7514/243*Cf*Tf^2*Nf^2
          + 1109/9*Cf^2*Tf*Nf
          - 95/6*Cf^2*Tf*Nf*al
          - 3227/12*Cf^3
          - 31/8*Cf^3*al
          - 4*Cf^3*al^2
          - Cf^3*al^3
          + 95387/243*Ca*Cf*Tf*Nf
          + 175/12*Ca*Cf*Tf*Nf*al
          + 18781/72*Ca*Cf^2
          + 1771/24*Ca*Cf^2*al
          + 19/2*Ca*Cf^2*al^2
          + 3/4*Ca*Cf^2*al^3
          - 3360023/3888*Ca^2*Cf
          - 4417/96*Ca^2*Cf*al
          - 35/8*Ca^2*Cf*al^2
          - 9/32*Ca^2*Cf*al^3
          + 120*z5*Cf^3
          + 20*z5*Ca*Cf^2
          - 60*z5*Ca^2*Cf
          - 24*z4*Cf^2*Tf*Nf
          + 24*z4*Ca*Cf*Tf*Nf
          - 32/9*z3*Cf*Tf^2*Nf^2
          - 128/3*z3*Cf^2*Tf*Nf
          + 8*z3*Cf^2*Tf*Nf*al
          + 58*z3*Cf^3
          - 6*z3*Cf^3*al
          + 6*z3*Cf^3*al^2
          - 616/9*z3*Ca*Cf*Tf*Nf
          - 4*z3*Ca*Cf*Tf*Nf*al
          - 962/3*z3*Ca*Cf^2
          - 43*z3*Ca*Cf^2*al
          - 3/2*z3*Ca*Cf^2*al^2
          + 31193/72*z3*Ca^2*Cf
          + 53/4*z3*Ca^2*Cf*al
          + 3/4*z3*Ca^2*Cf*al^2
          )

       + a^4 * (
          + 152*Nc^-1*d4FA
          - 334*Nf*Nc^-1*d4FF
          + 96979/729*Cf*Tf^3*Nf^3
          - 2254577/1944*Cf^2*Tf^2*Nf^2
          + 11618/243*Cf^2*Tf^2*Nf^2*al
          + 391853/144*Cf^3*Tf*Nf
          - 959/9*Cf^3*Tf*Nf*al
          + 107/6*Cf^3*Tf*Nf*al^2
          + 676301/384*Cf^4
          + 3317/12*Cf^4*al
          + 43/8*Cf^4*al^2
          + 4*Cf^4*al^3
          + Cf^4*al^4
          - 4818313/1944*Ca*Cf*Tf^2*Nf^2
          - 13801/243*Ca*Cf*Tf^2*Nf^2*al
          + 7489579/3888*Ca*Cf^2*Tf*Nf
          - 124682/243*Ca*Cf^2*Tf*Nf*al
          - 1007/24*Ca*Cf^2*Tf*Nf*al^2
          - 8105797/576*Ca*Cf^3
          - 50831/144*Ca*Cf^3*al
          - 9733/96*Ca*Cf^3*al^2
          - 18*Ca*Cf^3*al^3
          - 3/2*Ca*Cf^3*al^4
          + 24807575/1944*Ca^2*Cf*Tf*Nf
          + 902513/1944*Ca^2*Cf*Tf*Nf*al
          + 4447/288*Ca^2*Cf*Tf*Nf*al^2
          + 347228707/31104*Ca^2*Cf^2
          + 5644277/3888*Ca^2*Cf^2*al
          + 16831/96*Ca^2*Cf^2*al^2
          + 279/16*Ca^2*Cf^2*al^3
          + 17/16*Ca^2*Cf^2*al^4
          - 854108555/46656*Ca^3*Cf
          - 12316633/15552*Ca^3*Cf*al
          - 166447/2304*Ca^3*Cf*al^2
          - 2501/384*Ca^3*Cf*al^3
          - 133/384*Ca^3*Cf*al^4
          - 52689/16*z7*Nc^-1*d4FA
          + 1687/8*z7*Nc^-1*d4FA*al
          - 1764*z7*Nf*Nc^-1*d4FF
          - 11550*z7*Cf^4
          - 882*z7*Ca*Cf^2*Tf*Nf
          + 16583*z7*Ca*Cf^3
          + 1617/4*z7*Ca^2*Cf*Tf*Nf
          - 310023/32*z7*Ca^2*Cf^2
          + 161/16*z7*Ca^2*Cf^2*al
          + 566069/256*z7*Ca^3*Cf
          - 3913/192*z7*Ca^3*Cf*al
          - 161/256*z7*Ca^3*Cf*al^2
          + 300*z6*Cf^3*Tf*Nf
          - 50*z6*Ca*Cf^2*Tf*Nf
          - 250*z6*Ca^2*Cf*Tf*Nf
          - 275*z6*Ca^2*Cf^2
          + 275*z6*Ca^3*Cf
          + 1335/8*z5*Nc^-1*d4FA
          + 675/2*z5*Nc^-1*d4FA*al
          - 15/2*z5*Nc^-1*d4FA*al^2
          + 200*z5*Nf*Nc^-1*d4FF
          - 112*z5*Cf^2*Tf^2*Nf^2
          - 1060/3*z5*Cf^3*Tf*Nf
          + 4020*z5*Cf^4
          - 120*z5*Cf^4*al
          + 2128/9*z5*Ca*Cf*Tf^2*Nf^2
          + 288*z5*Ca*Cf^2*Tf*Nf
          + 20*z5*Ca*Cf^2*Tf*Nf*al
          + 4730/3*z5*Ca*Cf^3
          - 310*z5*Ca*Cf^3*al
          - 14459/18*z5*Ca^2*Cf*Tf*Nf
          + 5205/8*z5*Ca^2*Cf^2
          + 2585/8*z5*Ca^2*Cf^2*al
          - 5*z5*Ca^2*Cf^2*al^2
          - 13055/36*z5*Ca^3*Cf
          - 2805/32*z5*Ca^3*Cf*al
          + 5/32*z5*Ca^3*Cf*al^2
          - 90*z4*Nc^-1*d4FA
          + 180*z4*Nf*Nc^-1*d4FF
          - 16/3*z4*Cf*Tf^3*Nf^3
          + 60*z4*Cf^2*Tf^2*Nf^2
          - 111*z4*Cf^3*Tf*Nf
          + 24*z4*Cf^3*Tf*Nf*al
          + 126*z4*Cf^4
          - 60*z4*Ca*Cf*Tf^2*Nf^2
          - 234*z4*Ca*Cf^2*Tf*Nf
          - 36*z4*Ca*Cf^2*Tf*Nf*al
          - 237/2*z4*Ca*Cf^3
          + 671/2*z4*Ca^2*Cf*Tf*Nf
          + 9*z4*Ca^2*Cf*Tf*Nf*al
          + 57*z4*Ca^2*Cf^2
          - 709/12*z4*Ca^3*Cf
          - 9/32*z4*Ca^3*Cf*al
          - 3/8*z4*Ca^3*Cf*al^2
          - 10285/8*z3*Nc^-1*d4FA
          - 223/2*z3*Nc^-1*d4FA*al
          + 19/2*z3*Nc^-1*d4FA*al^2
          + 3/2*z3*Nc^-1*d4FA*al^3
          + 1/8*z3*Nc^-1*d4FA*al^4
          + 1676*z3*Nf*Nc^-1*d4FF
          + 80/27*z3*Cf*Tf^3*Nf^3
          + 6628/9*z3*Cf^2*Tf^2*Nf^2
          - 128/3*z3*Cf^2*Tf^2*Nf^2*al
          - 3893/3*z3*Cf^3*Tf*Nf
          + 368/3*z3*Cf^3*Tf*Nf*al
          - 76/3*z3*Cf^3*Tf*Nf*al^2
          + 2755*z3*Cf^4
          - 22*z3*Cf^4*al
          - 15*z3*Cf^4*al^2
          - 6*z3*Cf^4*al^3
          + 92*z3*Ca*Cf*Tf^2*Nf^2
          + 16*z3*Ca*Cf*Tf^2*Nf^2*al
          + 2678/9*z3*Ca*Cf^2*Tf*Nf
          + 1180/3*z3*Ca*Cf^2*Tf*Nf*al
          + 49/3*z3*Ca*Cf^2*Tf*Nf*al^2
          - 19955/12*z3*Ca*Cf^3
          + 1963/6*z3*Ca*Cf^3*al
          + 1643/12*z3*Ca*Cf^3*al^2
          + 9/2*z3*Ca*Cf^3*al^3
          + 1/2*z3*Ca*Cf^3*al^4
          - 36590/9*z3*Ca^2*Cf*Tf*Nf
          - 386/3*z3*Ca^2*Cf*Tf*Nf*al
          - 17/4*z3*Ca^2*Cf*Tf*Nf*al^2
          - 61505/9*z3*Ca^2*Cf^2
          - 5591/4*z3*Ca^2*Cf^2*al
          - 1807/24*z3*Ca^2*Cf^2*al^2
          - 45/8*z3*Ca^2*Cf^2*al^3
          - 3/8*z3*Ca^2*Cf^2*al^4
          + 18335207/1728*z3*Ca^3*Cf
          + 34741/96*z3*Ca^3*Cf*al
          + 1217/48*z3*Ca^3*Cf*al^2
          + 2*z3*Ca^3*Cf*al^3
          + 5/48*z3*Ca^3*Cf*al^4
          + 4935/2*z3^2*Nc^-1*d4FA
          - 270*z3^2*Nc^-1*d4FA*al
          - 3/2*z3^2*Nc^-1*d4FA*al^2
          - 192*z3^2*Nf*Nc^-1*d4FF
          - 200*z3^2*Cf^3*Tf*Nf
          + 1536*z3^2*Cf^4
          + 652*z3^2*Ca*Cf^2*Tf*Nf
          - 3632*z3^2*Ca*Cf^3
          + 24*z3^2*Ca*Cf^3*al
          - 300*z3^2*Ca^2*Cf*Tf*Nf
          + 3130*z3^2*Ca^2*Cf^2
          - 207/2*z3^2*Ca^2*Cf^2*al
          - 22617/16*z3^2*Ca^3*Cf
          + 813/16*z3^2*Ca^3*Cf*al
          + 1/16*z3^2*Ca^3*Cf*al^2
          )
         ;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                      coupling and gauge parameter mappings

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

a_mmom =

       + a * (
          + 1
          )

       + a^2 * (
          - 20/9*Tf*Nf
          + 169/36*Ca
          + 5/2*Ca*al
          + 1/4*Ca*al^2
          )

       + a^3 * (
          + 400/81*Tf^2*Nf^2
          - 55/3*Cf*Tf*Nf
          - 3166/81*Ca*Tf*Nf
          - 50/9*Ca*Tf*Nf*al
          + 76063/1296*Ca^2
          + 2755/144*Ca^2*al
          + 247/48*Ca^2*al^2
          + 9/16*Ca^2*al^3
          + 16*z3*Cf*Tf*Nf
          - 8*z3*Ca*Tf*Nf
          - 39/8*z3*Ca^2
          + 5/4*z3*Ca^2*al
          + 1/8*z3*Ca^2*al^2
          )

       + a^4 * (
          - 8000/729*Tf^3*Nf^3
          + 14002/81*Cf*Tf^2*Nf^2
          + 286/9*Cf^2*Tf*Nf
          + 47965/243*Ca*Tf^2*Nf^2
          + 856/81*Ca*Tf^2*Nf^2*al
          - 41243/81*Ca*Cf*Tf*Nf
          - 275/6*Ca*Cf*Tf*Nf*al
          - 202997/243*Ca^2*Tf*Nf
          - 90965/648*Ca^2*Tf*Nf*al
          - 2947/216*Ca^2*Tf*Nf*al^2
          + 42074947/46656*Ca^3
          + 1410751/5184*Ca^3*al
          + 54257/864*Ca^3*al^2
          + 1991/192*Ca^3*al^3
          + 29/32*Ca^3*al^4
          - 160*z5*Cf^2*Tf*Nf
          + 80*z5*Ca*Cf*Tf*Nf
          + 160/3*z5*Ca^2*Tf*Nf
          - 7805/192*z5*Ca^3
          - 205/16*z5*Ca^3*al
          - 265/96*z5*Ca^3*al^2
          + 5/12*z5*Ca^3*al^3
          - 416/3*z3*Cf*Tf^2*Nf^2
          + 296/3*z3*Cf^2*Tf*Nf
          + 592/9*z3*Ca*Tf^2*Nf^2
          + 64/9*z3*Ca*Tf^2*Nf^2*al
          + 328*z3*Ca*Cf*Tf*Nf
          + 40*z3*Ca*Cf*Tf*Nf*al
          - 868/9*z3*Ca^2*Tf*Nf
          - 157/3*z3*Ca^2*Tf*Nf*al
          + 5/9*z3*Ca^2*Tf*Nf*al^2
          - 20225/144*z3*Ca^3
          + 1025/36*z3*Ca^3*al
          + 1049/576*z3*Ca^3*al^2
          - 1/6*z3*Ca^3*al^3
          );

al_mmom =

       + al

       + a * (
          + 20/9*Tf*Nf*al
          - 97/36*Ca*al
          - Ca*al^2
          - 1/4*Ca*al^3
          )

       + a^2 * (
          + 55/3*Cf*Tf*Nf*al
          + 59/4*Ca*Tf*Nf*al
          - 20/9*Ca*Tf*Nf*al^2
          - 10/9*Ca*Tf*Nf*al^3
          - 2381/96*Ca^2*al
          + 71/72*Ca^2*al^2
          + 301/288*Ca^2*al^3
          + 5/16*Ca^2*al^4
          + 1/16*Ca^2*al^5
          - 16*z3*Cf*Tf*Nf*al
          + 8*z3*Ca*Tf*Nf*al
          + 3*z3*Ca^2*al
          - 13/8*z3*Ca^2*al^2
          - 1/8*z3*Ca^2*al^3
          )

       + a^3 * (
          - 7402/81*Cf*Tf^2*Nf^2*al
          - 286/9*Cf^2*Tf*Nf*al
          - 10499/243*Ca*Tf^2*Nf^2*al
          + 16/9*Ca*Tf^2*Nf^2*al^2
          - 100/81*Ca*Tf^2*Nf^2*al^3
          + 96809/324*Ca*Cf*Tf*Nf*al
          - 55/3*Ca*Cf*Tf*Nf*al^2
          - 55/6*Ca*Cf*Tf*Nf*al^3
          + 1154561/3888*Ca^2*Tf*Nf*al
          - 3955/288*Ca^2*Tf*Nf*al^2
          - 4811/1296*Ca^2*Tf*Nf*al^3
          + 25/18*Ca^2*Tf*Nf*al^4
          + 5/12*Ca^2*Tf*Nf*al^5
          - 10221367/31104*Ca^3*al
          + 1667/256*Ca^3*al^2
          + 38023/10368*Ca^3*al^3
          - 1259/1152*Ca^3*al^4
          - 151/384*Ca^3*al^5
          - 3/32*Ca^3*al^6
          - 1/64*Ca^3*al^7
          + 160*z5*Cf^2*Tf*Nf*al
          - 80*z5*Ca*Cf*Tf*Nf*al
          - 160/3*z5*Ca^2*Tf*Nf*al
          + 7025/192*z5*Ca^3*al
          + 415/32*z5*Ca^3*al^2
          + 325/96*z5*Ca^3*al^3
          - 5/12*z5*Ca^3*al^4
          + 12*z4*Ca*Cf*Tf*Nf*al
          - 9*z4*Ca^2*Tf*Nf*al
          + 9/32*z4*Ca^3*al
          + 3/8*z4*Ca^3*al^2
          + 608/9*z3*Cf*Tf^2*Nf^2*al
          - 296/3*z3*Cf^2*Tf*Nf*al
          - 256/9*z3*Ca*Tf^2*Nf^2*al
          - 64/9*z3*Ca*Tf^2*Nf^2*al^2
          - 1492/9*z3*Ca*Cf*Tf*Nf*al
          + 16*z3*Ca*Cf*Tf*Nf*al^2
          + 8*z3*Ca*Cf*Tf*Nf*al^3
          + 871/18*z3*Ca^2*Tf*Nf*al
          + 643/36*z3*Ca^2*Tf*Nf*al^2
          - 46/9*z3*Ca^2*Tf*Nf*al^3
          + 1549/24*z3*Ca^3*al
          - 21751/576*z3*Ca^3*al^2
          + 401/576*z3*Ca^3*al^3
          + 257/192*z3*Ca^3*al^4
          + 1/16*z3*Ca^3*al^5
          )

       + a^4 * (
          + 3319/3456*Nca^-1*d4AA*al
          - 385/96*Nca^-1*d4AA*al^2
          - 487/384*Nca^-1*d4AA*al^3
          - 4544/27*Nf*Nca^-1*d4FA*al
          + 6896/27*Nf^2*Nca^-1*d4FF*al
          + 393026/729*Cf*Tf^3*Nf^3*al
          - 7505/162*Cf^2*Tf^2*Nf^2*al
          - 31/3*Cf^3*Tf*Nf*al
          + 113743/1458*Ca*Tf^3*Nf^3*al
          - 320/81*Ca*Tf^3*Nf^3*al^2
          - 13241219/2916*Ca*Cf*Tf^2*Nf^2*al
          + 8482/81*Ca*Cf*Tf^2*Nf^2*al^2
          + 2051/81*Ca*Cf*Tf^2*Nf^2*al^3
          - 576533/648*Ca*Cf^2*Tf*Nf*al
          + 286/9*Ca*Cf^2*Tf*Nf*al^2
          + 143/9*Ca*Cf^2*Tf*Nf*al^3
          - 44177531/23328*Ca^2*Tf^2*Nf^2*al
          + 676181/11664*Ca^2*Tf^2*Nf^2*al^2
          + 49/12*Ca^2*Tf^2*Nf^2*al^3
          + 53/81*Ca^2*Tf^2*Nf^2*al^4
          + 25/27*Ca^2*Tf^2*Nf^2*al^5
          + 20572427/2916*Ca^2*Cf*Tf*Nf*al
          - 388289/1296*Ca^2*Cf*Tf*Nf*al^2
          - 309113/2592*Ca^2*Cf*Tf*Nf*al^3
          + 275/24*Ca^2*Cf*Tf*Nf*al^4
          + 55/16*Ca^2*Cf*Tf*Nf*al^5
          + 42950657/5832*Ca^3*Tf*Nf*al
          - 12957409/93312*Ca^3*Tf*Nf*al^2
          - 35491/432*Ca^3*Tf*Nf*al^3
          + 56549/10368*Ca^3*Tf*Nf*al^4
          + 601/1728*Ca^3*Tf*Nf*al^5
          - 5/8*Ca^3*Tf*Nf*al^6
          - 5/36*Ca^3*Tf*Nf*al^7
          - 4698915983/746496*Ca^4*al
          - 6038249/373248*Ca^4*al^2
          + 164941/3456*Ca^4*al^3
          - 1211111/165888*Ca^4*al^4
          - 6271/18432*Ca^4*al^5
          + 97/192*Ca^4*al^6
          + 623/4608*Ca^4*al^7
          + 7/256*Ca^4*al^8
          + 1/256*Ca^4*al^9
          - 99757/128*z7*Nca^-1*d4AA*al
          - 10703/768*z7*Nca^-1*d4AA*al^2
          + 58331/1536*z7*Nca^-1*d4AA*al^3
          - 21469/1536*z7*Nca^-1*d4AA*al^4
          + 49/2*z7*Nf*Nca^-1*d4FA*al
          - 147/2*z7*Nf*Nca^-1*d4FA*al^2
          - 2240*z7*Cf^3*Tf*Nf*al
          + 2240*z7*Ca*Cf^2*Tf*Nf*al
          - 2800/3*z7*Ca^2*Cf*Tf*Nf*al
          + 9471/4*z7*Ca^3*Tf*Nf*al
          + 539/8*z7*Ca^3*Tf*Nf*al^2
          - 9266411/6144*z7*Ca^4*al
          - 1898477/9216*z7*Ca^4*al^2
          - 66325/4608*z7*Ca^4*al^3
          - 44653/18432*z7*Ca^4*al^4
          + 441/1024*z7*Ca^4*al^5
          - 50925/512*z6*Nca^-1*d4AA*al
          - 1175/256*z6*Nca^-1*d4AA*al^2
          + 125/32*z6*Nca^-1*d4AA*al^3
          + 75*z6*Nf*Nca^-1*d4FA*al
          - 150*z6*Ca*Cf^2*Tf*Nf*al
          + 75*z6*Ca^2*Cf*Tf*Nf*al
          + 275/4*z6*Ca^3*Tf*Nf*al
          - 238325/4096*z6*Ca^4*al
          - 10075/1536*z6*Ca^4*al^2
          + 275/384*z6*Ca^4*al^3
          - 226975/512*z5*Nca^-1*d4AA*al
          + 347965/768*z5*Nca^-1*d4AA*al^2
          - 34105/768*z5*Nca^-1*d4AA*al^3
          + 725/128*z5*Nca^-1*d4AA*al^4
          + 5/192*z5*Nca^-1*d4AA*al^5
          + 1005*z5*Nf*Nca^-1*d4FA*al
          - 340*z5*Nf*Nca^-1*d4FA*al^2
          + 320*z5*Nf^2*Nca^-1*d4FF*al
          - 1280/9*z5*Cf*Tf^3*Nf^3*al
          - 16000/9*z5*Cf^2*Tf^2*Nf^2*al
          + 1960*z5*Cf^3*Tf*Nf*al
          - 640/27*z5*Ca*Tf^3*Nf^3*al
          + 6008/3*z5*Ca*Cf*Tf^2*Nf^2*al
          + 29210/9*z5*Ca*Cf^2*Tf*Nf*al
          - 160*z5*Ca*Cf^2*Tf*Nf*al^2
          - 80*z5*Ca*Cf^2*Tf*Nf*al^3
          + 16586/27*z5*Ca^2*Tf^2*Nf^2*al
          + 260/9*z5*Ca^2*Tf^2*Nf^2*al^2
          - 10/9*z5*Ca^2*Tf^2*Nf^2*al^3
          - 36166/9*z5*Ca^2*Cf*Tf*Nf*al
          + 207/2*z5*Ca^2*Cf*Tf*Nf*al^2
          + 40*z5*Ca^2*Cf*Tf*Nf*al^3
          - 1650287/432*z5*Ca^3*Tf*Nf*al
          - 9685/72*z5*Ca^3*Tf*Nf*al^2
          + 475/16*z5*Ca^3*Tf*Nf*al^3
          + 5/27*z5*Ca^3*Tf*Nf*al^4
          + 338738527/110592*z5*Ca^4*al
          + 1641265/6144*z5*Ca^4*al^2
          + 6425/192*z5*Ca^4*al^3
          - 407725/27648*z5*Ca^4*al^4
          - 6905/4608*z5*Ca^4*al^5
          + 5/24*z5*Ca^4*al^6
          - 989/32*z4*Nca^-1*d4AA*al
          + 507/64*z4*Nca^-1*d4AA*al^2
          - 3/8*z4*Nca^-1*d4AA*al^3
          + 45/512*z4*Nca^-1*d4AA*al^4
          + 3/512*z4*Nca^-1*d4AA*al^5
          + 172*z4*Nf*Nca^-1*d4FA*al
          - 64*z4*Nf^2*Nca^-1*d4FF*al
          + 88/3*z4*Cf^2*Tf^2*Nf^2*al
          + 8/3*z4*Ca*Tf^3*Nf^3*al
          - 22*z4*Ca*Cf*Tf^2*Nf^2*al
          + 245/6*z4*Ca*Cf^2*Tf*Nf*al
          - 41/6*z4*Ca^2*Tf^2*Nf^2*al
          + 1/2*z4*Ca^2*Tf^2*Nf^2*al^2
          + 61*z4*Ca^2*Cf*Tf*Nf*al
          - 33/2*z4*Ca^2*Cf*Tf*Nf*al^2
          - 9*z4*Ca^2*Cf*Tf*Nf*al^3
          - 2767/32*z4*Ca^3*Tf*Nf*al
          + 2365/192*z4*Ca^3*Tf*Nf*al^2
          + 27/4*z4*Ca^3*Tf*Nf*al^3
          + 49117/2048*z4*Ca^4*al
          + 12841/3072*z4*Ca^4*al^2
          - 269/256*z4*Ca^4*al^3
          - 1167/4096*z4*Ca^4*al^4
          - 1/4096*z4*Ca^4*al^5
          - 311113/768*z3*Nca^-1*d4AA*al
          - 38423/192*z3*Nca^-1*d4AA*al^2
          + 3553/768*z3*Nca^-1*d4AA*al^3
          + 1627/768*z3*Nca^-1*d4AA*al^4
          - 419/768*z3*Nca^-1*d4AA*al^5
          - 1/64*z3*Nca^-1*d4AA*al^6
          + 1964*z3*Nf*Nca^-1*d4FA*al
          + 992/3*z3*Nf*Nca^-1*d4FA*al^2
          - 336*z3*Nf^2*Nca^-1*d4FF*al
          - 25888/81*z3*Cf*Tf^3*Nf^3*al
          + 49696/27*z3*Cf^2*Tf^2*Nf^2*al
          + 104*z3*Cf^3*Tf*Nf*al
          + 4280/27*z3*Ca*Tf^3*Nf^3*al
          + 1280/81*z3*Ca*Tf^3*Nf^3*al^2
          + 124210/81*z3*Ca*Cf*Tf^2*Nf^2*al
          - 1088/9*z3*Ca*Cf*Tf^2*Nf^2*al^2
          - 16*z3*Ca*Cf*Tf^2*Nf^2*al^3
          - 192157/54*z3*Ca*Cf^2*Tf*Nf*al
          + 296/3*z3*Ca*Cf^2*Tf*Nf*al^2
          + 148/3*z3*Ca*Cf^2*Tf*Nf*al^3
          - 156817/162*z3*Ca^2*Tf^2*Nf^2*al
          - 10153/54*z3*Ca^2*Tf^2*Nf^2*al^2
          + 106/9*z3*Ca^2*Tf^2*Nf^2*al^3
          + 32/9*z3*Ca^2*Tf^2*Nf^2*al^4
          - 324935/162*z3*Ca^2*Cf*Tf*Nf*al
          + 18023/72*z3*Ca^2*Cf*Tf*Nf*al^2
          + 467/8*z3*Ca^2*Cf*Tf*Nf*al^3
          - 10*z3*Ca^2*Cf*Tf*Nf*al^4
          - 3*z3*Ca^2*Cf*Tf*Nf*al^5
          - 232351/1296*z3*Ca^3*Tf*Nf*al
          + 39613/72*z3*Ca^3*Tf*Nf*al^2
          - 30497/576*z3*Ca^3*Tf*Nf*al^3
          - 955/216*z3*Ca^3*Tf*Nf*al^4
          + 79/36*z3*Ca^3*Tf*Nf*al^5
          + 122449741/82944*z3*Ca^4*al
          - 45174283/82944*z3*Ca^4*al^2
          - 65083/18432*z3*Ca^4*al^3
          + 1262513/55296*z3*Ca^4*al^4
          - 31931/18432*z3*Ca^4*al^5
          - 913/1536*z3*Ca^4*al^6
          - 3/128*z3*Ca^4*al^7
          + 753337/768*z3^2*Nca^-1*d4AA*al
          - 17695/128*z3^2*Nca^-1*d4AA*al^2
          - 153/16*z3^2*Nca^-1*d4AA*al^3
          + 19/64*z3^2*Nca^-1*d4AA*al^4
          - 5350/3*z3^2*Nf*Nca^-1*d4FA*al
          + 16*z3^2*Nf*Nca^-1*d4FA*al^2
          - 512/3*z3^2*Nf^2*Nca^-1*d4FF*al
          - 256*z3^2*Cf^2*Tf^2*Nf^2*al
          + 256*z3^2*Ca*Cf*Tf^2*Nf^2*al
          - 60*z3^2*Ca*Cf^2*Tf*Nf*al
          - 704/9*z3^2*Ca^2*Tf^2*Nf^2*al
          + 410*z3^2*Ca^2*Cf*Tf*Nf*al
          + 2*z3^2*Ca^2*Cf*Tf*Nf*al^3
          - 557/18*z3^2*Ca^3*Tf*Nf*al
          + 107/24*z3^2*Ca^3*Tf*Nf*al^2
          - 11/12*z3^2*Ca^3*Tf*Nf*al^3
          - 2360029/18432*z3^2*Ca^4*al
          + 13141/768*z3^2*Ca^4*al^2
          + 197/384*z3^2*Ca^4*al^3
          + 629/1536*z3^2*Ca^4*al^4
          + 27/256*z3^2*Ca^4*al^5
          )
         ;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



